Understanding the illicit drug distribution in England: a data-centric approach to the County Lines Model

The County Lines Model (CLM) is a relatively new illicit drugs distribution method found in Great Britain. The CLM has brought modern slavery and public health issues, while challenging the law-enforcement capacity to act, as coordination between different local police forces is necessary. Our objective is to understand the territorial logic behind the line operators when establishing a connection between two places. We use three different spatial models (gravity, radiation and retail models), as each one of them understands flow from place i to j in a different way. Using public data from the Metropolitan Police of London, we train and cross-validate the models to understand which of the different physical and socio-demographic variables are considered when establishing a connection. We analyse hospital admissions by drugs, disposable household income, police presence and knife crime events, in addition to the population of a particular place and the distance and travel times between two different. Our results show that knife crime events and hospital admissions by misuse of drugs are the most important variables. We also find that London operators distribute to the territory known as the "South" of England, as negligible presence of them is observed outside of it.

==> Figures/pipeline.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%load_ext autoreload\n",
    "%autoreload 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import math\n",
    "import itertools\n",
    "\n",
    "import matplotlib\n",
    "from matplotlib import pyplot as plt\n",
    "from mpl_toolkits.axes_grid1.inset_locator import inset_axes\n",
    "\n",
    "import torch\n",
    "from torch import nn"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import geopandas as gpd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "from functions import *\n",
    "from data_preprocess import *\n",
    "from models import *\n",
    "from train_loops import *\n",
    "from raw_data import *"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Global Variables"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "wd = 1\n",
    "iterations=10001\n",
    "lrs = [1e-10, 1e-7]\n",
    "lrs_gravrad = [1e-7, 1e-4]\n",
    "params_init = [0., 0., 0., 0., 0., 0.]\n",
    "coeff = coeff5\n",
    "\n",
    "n_distributions = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "#pre-process data\n",
    "list_nums = [log_misuse, log_primary, log_workforce, log_knifecrime, \n",
    "             log_gdhi]\n",
    "nums = []\n",
    "for num in list_nums:\n",
    "    if 'City of London' in num.columns:\n",
    "        nums.append(num.T.sort_index().drop(index=['City of London', \n",
    "                                           'Metropolitan Police']).T)\n",
    "    else:\n",
    "        nums.append(num.T.sort_index().drop(index=['Metropolitan Police']).T)\n",
    "\n",
    "pop = torch.Tensor(pop_2019['Pi'].sort_index().drop(index=['City of London', \n",
    "                                               'Metropolitan Police']))\n",
    "times_tensor = torch.Tensor(times_London['cij'].sort_index().drop(index=['City of London', 'Metropolitan Police']))\n",
    "Tis = torch.Tensor([data['2019'].sum(), data['2020'].sum()])\n",
    "\n",
    "#pre-process targets\n",
    "target = torch.cat((torch.Tensor(data['2019'].sort_index()), torch.Tensor(data['2020'].sort_index())))\n",
    "M_0 = len(target)\n",
    "\n",
    "target_gravrad = torch.Tensor(data['2019'].values)\n",
    "M_1 = len(target_gravrad)\n",
    "\n",
    "#cross-validation\n",
    "n_folds = 2\n",
    "names_cv = [np.linspace(0, M_1-1, M_1).astype('int'), \n",
    "            np.linspace(M_1, M_0-1, M_0-M_1).astype('int')]\n",
    "\n",
    "#loss arrays\n",
    "S_retail = np.zeros((n_distributions, len(coeff), n_folds))\n",
    "S_radial = np.zeros((n_distributions, n_folds))\n",
    "S_gravity = np.zeros((n_distributions, n_folds))\n",
    "\n",
    "BIC_retail = np.zeros((n_distributions, len(coeff), n_folds))\n",
    "BIC_radial = np.zeros((n_distributions, n_folds))\n",
    "BIC_gravity = np.zeros((n_distributions, n_folds))\n",
    "\n",
    "#parameters\n",
    "\n",
    "prediction_parameters_retail = np.zeros((n_distributions, n_folds, len(coeff), len(list_nums)+1))\n",
    "prediction_parameters_radial = np.zeros((n_distributions, n_folds, 2))\n",
    "prediction_parameters_gravity = np.zeros((n_distributions, n_folds, 2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Retail Gauss\n",
      "[0, 0, 0, 0, 0]\n",
      "Retail\n",
      "[1, 0, 0, 0, 0]\n",
      "Retail\n",
      "[0, 1, 0, 0, 0]\n",
      "Retail\n",
      "[0, 0, 1, 0, 0]\n",
      "Retail\n",
      "[0, 0, 0, 1, 0]\n",
      "Retail\n",
      "[0, 0, 0, 0, 1]\n",
      "Retail\n",
      "[1, 1, 0, 0, 0]\n",
      "Retail\n",
      "[1, 0, 1, 0, 0]\n",
      "Retail\n",
      "[1, 0, 0, 1, 0]\n",
      "Retail\n",
      "[1, 0, 0, 0, 1]\n",
      "Retail\n",
      "[0, 1, 1, 0, 0]\n",
      "Retail\n",
      "[0, 1, 0, 1, 0]\n",
      "Retail\n",
      "[0, 1, 0, 0, 1]\n",
      "Retail\n",
      "[0, 0, 1, 1, 0]\n",
      "Retail\n",
      "[0, 0, 1, 0, 1]\n",
      "Retail\n",
      "[0, 0, 0, 1, 1]\n",
      "Retail\n",
      "[1, 1, 1, 0, 0]\n",
      "Retail\n",
      "[1, 1, 0, 1, 0]\n",
      "Retail\n",
      "[1, 1, 0, 0, 1]\n",
      "Retail\n",
      "[1, 0, 1, 1, 0]\n",
      "Retail\n",
      "[1, 0, 1, 0, 1]\n",
      "Retail\n",
      "[0, 1, 1, 1, 0]\n",
      "Retail\n",
      "[0, 1, 1, 0, 1]\n",
      "Retail\n",
      "[0, 0, 1, 1, 1]\n",
      "Retail\n",
      "[0, 1, 0, 1, 1]\n",
      "Retail\n",
      "[1, 0, 0, 1, 1]\n",
      "Retail\n",
      "[1, 1, 1, 1, 0]\n",
      "Retail\n",
      "[1, 1, 1, 0, 1]\n",
      "Retail\n",
      "[1, 1, 0, 1, 1]\n",
      "Retail\n",
      "[1, 0, 1, 1, 1]\n",
      "Retail\n",
      "[0, 1, 1, 1, 1]\n",
      "Retail\n",
      "[1, 1, 1, 1, 1]\n",
      "Retail\n",
      "Radial Gauss\n",
      "Gravity Gauss\n",
      "Retail Poisson\n",
      "[0, 0, 0, 0, 0]\n",
      "Retail\n",
      "[1, 0, 0, 0, 0]\n",
      "Retail\n",
      "[0, 1, 0, 0, 0]\n",
      "Retail\n",
      "[0, 0, 1, 0, 0]\n",
      "Retail\n",
      "[0, 0, 0, 1, 0]\n",
      "Retail\n",
      "[0, 0, 0, 0, 1]\n",
      "Retail\n",
      "[1, 1, 0, 0, 0]\n",
      "Retail\n",
      "[1, 0, 1, 0, 0]\n",
      "Retail\n",
      "[1, 0, 0, 1, 0]\n",
      "Retail\n",
      "[1, 0, 0, 0, 1]\n",
      "Retail\n",
      "[0, 1, 1, 0, 0]\n",
      "Retail\n",
      "[0, 1, 0, 1, 0]\n",
      "Retail\n",
      "[0, 1, 0, 0, 1]\n",
      "Retail\n",
      "[0, 0, 1, 1, 0]\n",
      "Retail\n",
      "[0, 0, 1, 0, 1]\n",
      "Retail\n",
      "[0, 0, 0, 1, 1]\n",
      "Retail\n",
      "[1, 1, 1, 0, 0]\n",
      "Retail\n",
      "[1, 1, 0, 1, 0]\n",
      "Retail\n",
      "[1, 1, 0, 0, 1]\n",
      "Retail\n",
      "[1, 0, 1, 1, 0]\n",
      "Retail\n",
      "[1, 0, 1, 0, 1]\n",
      "Retail\n",
      "[0, 1, 1, 1, 0]\n",
      "Retail\n",
      "[0, 1, 1, 0, 1]\n",
      "Retail\n",
      "[0, 0, 1, 1, 1]\n",
      "Retail\n",
      "[0, 1, 0, 1, 1]\n",
      "Retail\n",
      "[1, 0, 0, 1, 1]\n",
      "Retail\n",
      "[1, 1, 1, 1, 0]\n",
      "Retail\n",
      "[1, 1, 1, 0, 1]\n",
      "Retail\n",
      "[1, 1, 0, 1, 1]\n",
      "Retail\n",
      "[1, 0, 1, 1, 1]\n",
      "Retail\n",
      "[0, 1, 1, 1, 1]\n",
      "Retail\n",
      "[1, 1, 1, 1, 1]\n",
      "Retail\n",
      "Radial Poisson\n",
      "Gravity Poisson\n",
      "End\n"
     ]
    }
   ],
   "source": [
    "#training loops\n",
    "for (d, distribution) in enumerate(['Gauss', 'Poisson']):\n",
    "    print('Retail', distribution)\n",
    "    for (idx_c, c) in enumerate(coeff):\n",
    "        print(c)\n",
    "        k = sum(c)+1\n",
    "        print('Retail')\n",
    "        for fold in range(n_folds):\n",
    "            idx = [i for i in range(M_0) if i not in names_cv[fold]]\n",
    "\n",
    "            params_retail, losses_retail = train_loop_retail2(target[idx], \n",
    "                                 nums, Tis, pop_London, times_tensor, \n",
    "                                 names_cv[fold], c, distribution, params_init,\n",
    "                                 lr=lrs[1], iterations=iterations, wd=wd, print_=False)\n",
    "\n",
    "            idx_min = np.where(losses_retail==min(losses_retail[-100:]))[0][-1]\n",
    "            alphas = params_retail[:-1, idx_min]\n",
    "            beta = params_retail[-1, idx_min]\n",
    "\n",
    "            prediction = retail2(alphas, beta,\n",
    "                               Tis, pop_London, times_tensor, nums, idx)\n",
    "            \n",
    "            prediction_parameters_retail[d, fold, idx_c, :-1] = alphas\n",
    "            prediction_parameters_retail[d, fold, idx_c, -1] = beta\n",
    "            \n",
    "            if distribution == 'Poisson':\n",
    "                log_L = log_poisson(target[names_cv[fold]], prediction)\n",
    "            elif distribution == 'Gauss':\n",
    "                log_L = log_gauss(target[names_cv[fold]], prediction)\n",
    "\n",
    "            bic = BIC(k, log_L)\n",
    "            BIC_retail[d, idx_c, fold] = bic.item()\n",
    "\n",
    "            S = sorensen(target[names_cv[fold]], prediction)\n",
    "            S_retail[d, idx_c, fold] = S.item()\n",
    "            \n",
    "    ##lr and target\n",
    "    \n",
    "    #Number of free paramters for Radial and Gravity\n",
    "    k = 2\n",
    "    \n",
    "    print('Radial', distribution)\n",
    "    for fold in range(n_folds):\n",
    "        idx = [i for i in range(M_0) if i not in names_cv[fold]]\n",
    "\n",
    "        params_radial, losses_radial = train_loop_radial(target[idx], pop, pop_London, Tis, S_ij, wd, distribution, \n",
    "                                                    names_cv[fold],\n",
    "                                                    print_=False, iterations=10000, lr=lrs_gravrad[d], alpha=1, n=1)\n",
    "        \n",
    "        idx_min = np.where(losses_radial==min(losses_radial[-100:]))[0][-1]\n",
    "        alpha = params_radial[0, idx_min]\n",
    "        n = params_radial[1, idx_min];\n",
    "\n",
    "        idx_19 = [i for i in idx if i < M_1]\n",
    "        idx_20 = [i-M_1 for i in idx if i not in idx_19]\n",
    "        \n",
    "        prediction_19 = radial_modified(Tis[0], alpha, n, pop, pop_London, S_ij, idx_19)\n",
    "        prediction_20 = radial_modified(Tis[1], alpha, n, pop, pop_London, S_ij, idx_20)\n",
    "        prediction = torch.cat([prediction_19, prediction_20])\n",
    "\n",
    "        prediction_parameters_radial[d, fold, 0] = alpha\n",
    "        prediction_parameters_radial[d, fold, 1] = n\n",
    "        \n",
    "        if distribution == 'Poisson':\n",
    "            log_L = log_poisson(target[names_cv[fold]], prediction)\n",
    "        elif distribution == 'Gauss':\n",
    "            log_L = log_gauss(target[names_cv[fold]], prediction)\n",
    "\n",
    "        bic = BIC(k, log_L)\n",
    "        BIC_radial[d, fold] = bic.item()\n",
    "        \n",
    "        S = sorensen(target[names_cv[fold]], prediction)\n",
    "        S_radial[d, fold] = S.item()\n",
    "\n",
    "    print('Gravity', distribution)\n",
    "    for fold in range(n_folds):\n",
    "        idx = [i for i in range(M_0) if i not in names_cv[fold]]\n",
    "\n",
    "        params_gravity, losses_gravity = train_loop_gravity(target[idx], pop, d_Lj[:-4], Tis, wd, distribution,\n",
    "                                                     names_cv[fold],\n",
    "                                                    print_=False, iterations=10000, beta=0.6, gamma=1., lr=lrs_gravrad[d])\n",
    "        \n",
    "        idx_min = np.where(losses_gravity==min(losses_gravity[-100:]))[0][-1]\n",
    "        beta = params_gravity[0, idx_min]\n",
    "        gamma = params_gravity[1, idx_min]\n",
    "        \n",
    "        idx_19 = [i for i in idx if i < M_1]\n",
    "        idx_20 = [i-M_1 for i in idx if i not in idx_19]\n",
    "        \n",
    "        prediction_19 = gravity_modified(beta, gamma, Tis[0], pop, d_Lj[:-4], idx_19)\n",
    "        prediction_20 = gravity_modified(beta, gamma, Tis[1], pop, d_Lj[:-4], idx_20)\n",
    "        prediction = torch.cat([prediction_19, prediction_20])\n",
    "        \n",
    "        prediction_parameters_gravity[d, fold, 0] = beta\n",
    "        prediction_parameters_gravity[d, fold, 1] = gamma\n",
    "        \n",
    "        if distribution == 'Poisson':\n",
    "            log_L = log_poisson(target[names_cv[fold]], prediction)\n",
    "        elif distribution == 'Gauss':\n",
    "            log_L = log_gauss(target[names_cv[fold]], prediction)\n",
    "\n",
    "        bic = BIC(k, log_L)\n",
    "        BIC_gravity[d, fold] = bic.item()\n",
    "\n",
    "        S = sorensen(target[names_cv[fold]], prediction)\n",
    "        S_gravity[d, fold] = S.item()\n",
    "        \n",
    "print('End')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Analysis Sorensen"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "S = np.zeros((n_distributions*(2+len(coeff)), n_folds))\n",
    "S[:2, :] = S_gravity\n",
    "S[2:4, :] = S_radial\n",
    "S[4:4+len(coeff), :] = S_retail[1, :, :]\n",
    "S[4+len(coeff):, :] = S_retail[0, :, :]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "Y = np.zeros((len(coeff)+4, n_folds))\n",
    "Y[:2, :] = S_gravity\n",
    "Y[2:4, :] = S_radial\n",
    "Y[4:4+len(coeff), :] = S_retail[1, :, :]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1,1)\n",
    "\n",
    "plt.plot(S[:, 1], 'r.', label='2019')\n",
    "plt.plot(S[:, 0], 'b.', label='2020')\n",
    "\n",
    "#plt.plot(S.mean(axis=1)[:], 'k+', alpha=0.4)\n",
    "plt.grid()\n",
    "plt.xlabel('Model', size='xx-large')\n",
    "plt.ylabel('S', size='xx-large')\n",
    "plt.xticks(fontsize='large')\n",
    "plt.yticks(fontsize='large')\n",
    "\n",
    "plt.legend(fontsize='large')\n",
    "\n",
    "alpha=0.3\n",
    "#plt.yscale('log')\n",
    "plt.axvline(1.5, color='k', alpha=alpha)\n",
    "plt.axvline(3.5, color='k', alpha=alpha)\n",
    "plt.axvline(4+len(coeff)-0.5, color='k', alpha=alpha)\n",
    "\n",
    "plt.ylim(ymin=0.)\n",
    "plt.annotate('0', (-1, 0.025), fontsize='x-large')\n",
    "plt.annotate('1', (1.3, 0.025), fontsize='x-large')\n",
    "plt.annotate('2', (19, 0.025), fontsize='x-large')\n",
    "plt.annotate('3', (49, 0.025), fontsize='x-large')\n",
    "\n",
    "\n",
    "axins = inset_axes(ax, width=\"40%\", height=\"40%\", loc=2, borderpad=4)\n",
    "axins.plot(S[:36, 0], 'b.')\n",
    "axins.plot(S[:36, 1], 'r.')\n",
    "\n",
    "plt.grid()\n",
    "\n",
    "plt.xticks(fontsize='large')\n",
    "plt.yticks(fontsize='large')\n",
    "\n",
    "#plt.ylim(ymin=0.61)\n",
    "plt.axvline(1.5, color='k', alpha=alpha)\n",
    "plt.axvline(3.5, color='k', alpha=alpha)\n",
    "\n",
    "\n",
    "plt.savefig('Sorensen3.pdf', format='pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "25"
      ]
     },
     "execution_count": 54,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.lines.Line2D at 0x7f84b8674820>"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1,1)\n",
    "\n",
    "ax.errorbar(x = range(len(S.mean(axis=1))), y=S.mean(axis=1), \n",
    "            yerr=S.std(axis=1), fmt='k+')\n",
    "plt.grid()\n",
    "plt.xlabel('Model', size='xx-large')\n",
    "plt.ylabel('S', size='xx-large')\n",
    "plt.xticks(fontsize='large')\n",
    "plt.yticks(fontsize='large')\n",
    "\n",
    "alpha=0.3\n",
    "#plt.yscale('log')\n",
    "plt.axvline(1.5, color='k', alpha=alpha)\n",
    "plt.axvline(3.5, color='k', alpha=alpha)\n",
    "plt.axvline(4+len(coeff)-0.5, color='k', alpha=alpha)\n",
    "\n",
    "plt.ylim(ymin=0.)\n",
    "plt.annotate('0', (-1, 0.025), fontsize='x-large')\n",
    "plt.annotate('1', (1.3, 0.025), fontsize='x-large')\n",
    "plt.annotate('2', (19, 0.025), fontsize='x-large')\n",
    "plt.annotate('3', (49, 0.025), fontsize='x-large')\n",
    "\n",
    "\n",
    "axins = inset_axes(ax, width=\"42%\", height=\"50%\", loc=2, borderpad=4)\n",
    "axins.errorbar(x = range(len(Y.mean(axis=1))), y=Y.mean(axis=1), \n",
    "               yerr=Y.std(axis=1), fmt='k+')\n",
    "\n",
    "plt.grid()\n",
    "\n",
    "#plt.xlabel('Model', size='large')\n",
    "#plt.ylabel('S', size='large')\n",
    "plt.xticks(fontsize='large')\n",
    "plt.yticks(fontsize='large')\n",
    "\n",
    "#plt.ylim(ymin=0.61)\n",
    "plt.axvline(1.5, color='k', alpha=alpha)\n",
    "plt.axvline(3.5, color='k', alpha=alpha)\n",
    "\n",
    "#plt.annotate('0', (-1.7, 0.6156), fontsize='large')\n",
    "#plt.annotate('1', (1.3, 0.6156), fontsize='large')\n",
    "#plt.annotate('2', (19, 0.6156), fontsize='large')\n",
    "\n",
    "#plt.savefig('Sorensen2.pdf', format='pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(3, 0.6376714706420898),\n",
       " (2, 0.6339101493358612),\n",
       " (0, 0.6254221498966217),\n",
       " (30, 0.6253977119922638),\n",
       " (35, 0.6253950893878937),\n",
       " (21, 0.6253840625286102),\n",
       " (32, 0.6253813803195953),\n",
       " (25, 0.6253812909126282),\n",
       " (34, 0.6253785789012909),\n",
       " (15, 0.6253674626350403)]"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sorted_S = [(position, S) for (position, S) in enumerate(S.mean(axis=1))]\n",
    "sorted(sorted_S, reverse=True, key=lambda tup: tup[1])[:10]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "('35-2', 0.6408362984657288)\n",
      "('34-2', 0.6405370235443115)\n",
      "('3-1', 0.6345066428184509)\n",
      "('62-2', 0.6312422752380371)\n",
      "('67-2', 0.6312422752380371)\n",
      "('53-2', 0.6312333941459656)\n",
      "('64-2', 0.631233274936676)\n",
      "('57-2', 0.6312122941017151)\n",
      "('66-2', 0.6312121748924255)\n",
      "('47-2', 0.631203293800354)\n"
     ]
    }
   ],
   "source": [
    "sorted_S = [(position, S) for (position, S) in enumerate(np.concatenate([S[:, 0], S[:, 1]]))]\n",
    "sorted_ = sorted(sorted_S, reverse=True, key=lambda tup: tup[1])[:10]\n",
    "\n",
    "for i in range(10):\n",
    "    s = sorted_[i][0]\n",
    "    if s >= 4+len(coeff):\n",
    "        s = s-(4+len(coeff))\n",
    "        string_s = '{}-2'.format(s)\n",
    "    else:\n",
    "        string_s = '{}-1'.format(s)\n",
    "    print((string_s, sorted_[i][1]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Analysis BIC"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "BICs = np.zeros((n_distributions*(2+len(coeff)), n_folds))\n",
    "BICs[:2, :] = BIC_gravity\n",
    "BICs[2:4, :] = BIC_radial\n",
    "BICs[4:4+len(coeff), :] = BIC_retail[1, :, :]\n",
    "BICs[4+len(coeff):, :] = BIC_retail[0, :, :]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1, 1)\n",
    "\n",
    "plt.plot(BICs[:, 1], 'r.', label='2019')\n",
    "plt.plot(BICs[:, 0], 'b.', label='2020')\n",
    "\n",
    "#plt.plot(BICs.mean(axis=1)[:], 'k+', alpha=0.4)\n",
    "plt.grid()\n",
    "plt.xlabel('Model', size='xx-large')\n",
    "plt.ylabel('BIC', size='xx-large')\n",
    "plt.xticks(fontsize='large')\n",
    "plt.yticks(fontsize='large')\n",
    "\n",
    "plt.legend(fontsize='large')\n",
    "\n",
    "alpha=0.3\n",
    "#plt.yscale('log')\n",
    "plt.axvline(1.5, color='k', alpha=alpha)\n",
    "plt.axvline(3.5, color='k', alpha=alpha)\n",
    "plt.axvline(4+len(coeff)-0.5, color='k', alpha=alpha)\n",
    "\n",
    "plt.ylim(ymin=0.)\n",
    "plt.annotate('0', (-1, 71000), fontsize='x-large')\n",
    "plt.annotate('1', (1.3, 71000), fontsize='x-large')\n",
    "plt.annotate('2', (19, 71000), fontsize='x-large')\n",
    "plt.annotate('3', (49, 71000), fontsize='x-large')\n",
    "\n",
    "\n",
    "axins = inset_axes(ax, width=\"40%\", height=\"40%\", loc=2, borderpad=4)\n",
    "axins.plot(BICs[:36, 0], 'b.')\n",
    "axins.plot(BICs[:36, 1], 'r.')\n",
    "\n",
    "plt.grid()\n",
    "\n",
    "plt.xticks(fontsize='large')\n",
    "plt.yticks(fontsize='large')\n",
    "\n",
    "#plt.ylim(ymin=0.61)\n",
    "plt.axvline(1.5, color='k', alpha=alpha)\n",
    "plt.axvline(3.5, color='k', alpha=alpha)\n",
    "\n",
    "\n",
    "plt.savefig('BIC3.pdf', format='pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(2000.0, 4000.0)"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#plt.plot(BICs[:, 0], 'b.')\n",
    "plt.plot(BICs[:, 1], 'r.')\n",
    "#plt.plot(BICs.mean(axis=1)[:], 'k+', alpha=0.4)\n",
    "plt.grid()\n",
    "plt.xlabel('Model', size='xx-large')\n",
    "plt.ylabel('BIC', size='xx-large')\n",
    "plt.xticks(fontsize='large')\n",
    "plt.yticks(fontsize='large')\n",
    "plt.ylim((2000,4000))\n",
    "\n",
    "#plt.savefig('Sorensen.pdf', format='pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "Y_BIC = np.zeros((len(coeff)+4, n_folds))\n",
    "Y_BIC[:2, :] = BIC_gravity\n",
    "Y_BIC[2:4, :] = BIC_radial\n",
    "Y_BIC[4:4+len(coeff), :] = BIC_retail[1, :, :]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.lines.Line2D at 0x7f84dc5c3fa0>"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1,1)\n",
    "\n",
    "ax.errorbar(x = range(len(BICs.mean(axis=1))), y=BICs.mean(axis=1), \n",
    "            yerr=BICs.std(axis=1), fmt='k+')\n",
    "plt.grid()\n",
    "plt.xlabel('Model', size='xx-large')\n",
    "plt.ylabel('S', size='xx-large')\n",
    "plt.xticks(fontsize='large')\n",
    "plt.yticks(fontsize='large')\n",
    "\n",
    "alpha=0.3\n",
    "#plt.yscale('log')\n",
    "plt.axvline(1.5, color='k', alpha=alpha)\n",
    "plt.axvline(3.5, color='k', alpha=alpha)\n",
    "plt.axvline(4+len(coeff)-0.5, color='k', alpha=alpha)\n",
    "\n",
    "plt.ylim(ymin=-5000)\n",
    "plt.annotate('0', (-1, 0.025-4500), fontsize='x-large')\n",
    "plt.annotate('1', (1.3, 0.025-4500), fontsize='x-large')\n",
    "plt.annotate('2', (19, 0.025-4500), fontsize='x-large')\n",
    "plt.annotate('3', (49, 0.025-4500), fontsize='x-large')\n",
    "\n",
    "\n",
    "axins = inset_axes(ax, width=\"50%\", height=\"55%\", loc=2, borderpad=4)\n",
    "axins.errorbar(x = range(len(Y_BIC.mean(axis=1))), y=Y_BIC.mean(axis=1), \n",
    "               yerr=Y_BIC.std(axis=1), fmt='k+')\n",
    "\n",
    "plt.grid()\n",
    "\n",
    "##plt.xlabel('Model', size='large')\n",
    "##plt.ylabel('S', size='large')\n",
    "plt.xticks(fontsize='large')\n",
    "plt.yticks(fontsize='large')\n",
    "\n",
    "##plt.ylim(ymin=0.61)\n",
    "plt.axvline(1.5, color='k', alpha=alpha)\n",
    "plt.axvline(3.5, color='k', alpha=alpha)\n",
    "\n",
    "#plt.annotate('0', (-1.7, 0.6156), fontsize='large')\n",
    "#plt.annotate('1', (1.3, 0.6156), fontsize='large')\n",
    "#plt.annotate('2', (19, 0.6156), fontsize='large')\n",
    "\n",
    "#plt.savefig('Sorensen2.pdf', format='pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(3, 2452.675537109375),\n",
       " (21, 2530.92236328125),\n",
       " (15, 2530.9268798828125),\n",
       " (30, 2531.143310546875),\n",
       " (25, 2531.277099609375),\n",
       " (32, 2531.388671875),\n",
       " (28, 2531.5228271484375),\n",
       " (35, 2531.5286865234375),\n",
       " (34, 2531.7440185546875),\n",
       " (8, 2533.3450927734375)]"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sorted_BIC = [(position, bic) for (position, bic) in enumerate(BICs.mean(axis=1))]\n",
    "sorted(sorted_BIC, reverse=True, key=lambda tup: -tup[1])[:10]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(1, '3-2', 2150.807861328125)\n",
      "(2, '21-2', 2279.990234375)\n",
      "(3, '15-2', 2280.036376953125)\n",
      "(4, '30-2', 2280.209716796875)\n",
      "(5, '25-2', 2280.38525390625)\n",
      "(6, '32-2', 2280.455322265625)\n",
      "(7, '35-2', 2280.59326171875)\n",
      "(8, '28-2', 2280.630859375)\n",
      "(9, '34-2', 2280.85009765625)\n"
     ]
    }
   ],
   "source": [
    "n = 9\n",
    "sorted_BIC = [(position, bic) for (position, bic) in enumerate(np.concatenate([BICs[:, 0], BICs[:, 1]]))]\n",
    "sorted_ = sorted(sorted_BIC, reverse=True, key=lambda tup: -tup[1])[:n]\n",
    "\n",
    "corridas_BIC = []\n",
    "for i in range(n):\n",
    "    s = sorted_[i][0]\n",
    "    if s >= 4+2*len(coeff):\n",
    "        s = s-(4+2*len(coeff))\n",
    "        string_s = '{}-2'.format(s)\n",
    "    else:\n",
    "        string_s = '{}-1'.format(s)\n",
    "    corridas_BIC.append(string_s)\n",
    "    print((i+1, string_s, sorted_[i][1]))\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'chosen_models_retail' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m/var/folders/cb/8gc18mwn4779xn00hq4jvych0000gn/T/ipykernel_2725/2024456345.py\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0;34m[\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0;36m2\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0mi\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mchosen_models_retail\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m: name 'chosen_models_retail' is not defined"
     ]
    }
   ],
   "source": [
    "[i+2 for i in chosen_models_retail]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- 0,1 gravity\n",
    "- 2,3 radial\n",
    "- 4:36 retail Poisson\n",
    "- 37:68 retail Gauss"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.59776"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "0.64*(1-0.066)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(1, '3-2', 0.6408362984657288)\n",
      "(2, '2-2', 0.6405370235443115)\n",
      "(3, '3-1', 0.6345066428184509)\n",
      "(4, '30-2', 0.6312422752380371)\n",
      "(5, '35-2', 0.6312422752380371)\n",
      "(6, '21-2', 0.6312333941459656)\n",
      "(7, '32-2', 0.631233274936676)\n",
      "(8, '25-2', 0.6312122941017151)\n",
      "(9, '34-2', 0.6312121748924255)\n",
      "(10, '15-2', 0.631203293800354)\n",
      "(11, '28-2', 0.6312032341957092)\n",
      "(12, '23-2', 0.6308583617210388)\n",
      "(13, '33-2', 0.6308583617210388)\n",
      "(14, '12-2', 0.6308493614196777)\n",
      "(15, '29-2', 0.6308493614196777)\n",
      "(16, '17-2', 0.6308279633522034)\n",
      "(17, '27-2', 0.6308279037475586)\n",
      "(18, '8-2', 0.6308189630508423)\n",
      "(19, '19-2', 0.6308189034461975)\n",
      "(20, '20-2', 0.6306180357933044)\n"
     ]
    }
   ],
   "source": [
    "n = 20\n",
    "\n",
    "sorted_S = [(position, S) for (position, S) in enumerate(np.concatenate([S[:, 0], S[:, 1]]))]\n",
    "sorted_ = sorted(sorted_S, reverse=True, key=lambda tup: tup[1])[:n]\n",
    "\n",
    "#corridas_S = []\n",
    "for i in range(n):\n",
    "    s = sorted_[i][0]\n",
    "    if s >= 4+2*len(coeff):\n",
    "        s = s-(4+2*len(coeff))\n",
    "        string_s = '{}-2'.format(s)\n",
    "    else:\n",
    "        string_s = '{}-1'.format(s)\n",
    "    #corridas_S.append(string_s)\n",
    "    print((i+1, string_s, sorted_[i][1]))\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'corridas' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m/var/folders/cb/8gc18mwn4779xn00hq4jvych0000gn/T/ipykernel_2725/2914382154.py\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcorridas\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m: name 'corridas' is not defined"
     ]
    }
   ],
   "source": [
    "len(corridas)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'corridas_S' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m/var/folders/cb/8gc18mwn4779xn00hq4jvych0000gn/T/ipykernel_2725/3281537087.py\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[0mnumero\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;36m0\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 2\u001b[0;31m \u001b[0;32mfor\u001b[0m \u001b[0;34m(\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mstring\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32min\u001b[0m \u001b[0menumerate\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcorridas_S\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      3\u001b[0m     \u001b[0;32mif\u001b[0m \u001b[0mstring\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mcorridas_BIC\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m         \u001b[0mprint\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mstring\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m         \u001b[0mnumero\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnumero\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0;36m1\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'corridas_S' is not defined"
     ]
    }
   ],
   "source": [
    "numero = 0\n",
    "for (i, string) in enumerate(corridas_S):\n",
    "    if string in corridas_BIC:\n",
    "        print(i+1, string)\n",
    "        numero = numero + 1\n",
    "print(numero, len(corridas_BIC))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(3, 'radial')\n",
      "(21, 'retail - poisson')\n",
      "(15, 'retail - poisson')\n",
      "(30, 'retail - poisson')\n",
      "(25, 'retail - poisson')\n",
      "(32, 'retail - poisson')\n",
      "(35, 'retail - poisson')\n",
      "(28, 'retail - poisson')\n",
      "(34, 'retail - poisson')\n"
     ]
    }
   ],
   "source": [
    "models_comparison = []\n",
    "for string in corridas_BIC:\n",
    "    model = int(string.split('-')[0])\n",
    "    if model in [0, 1]:\n",
    "        print((model, 'gravity'))\n",
    "        models_comparison.append(model)\n",
    "    elif model in [2, 3]:\n",
    "        print((model, 'radial'))\n",
    "        models_comparison.append(model)\n",
    "    elif model in range(4, len(coeff)+4):\n",
    "        print((model, 'retail - poisson'))\n",
    "        models_comparison.append(model)\n",
    "    else:\n",
    "        print((model-len(coeff), 'retail - gauss'))\n",
    "        models_comparison.append(model-len(coeff))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([ 3, 15, 21, 25, 28, 30, 32, 34, 35]),\n",
       " array([1, 1, 1, 1, 1, 1, 1, 1, 1]))"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.unique(np.array(models_comparison), return_counts=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "([1, 1, 0, 1, 0], [1, 0, 1, 1, 1])"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "coeff[21-4], coeff[-3]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Predictions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "costs = np.zeros(len(coeff)+2)\n",
    "predictions = np.zeros((len(coeff)+2, len(target)))\n",
    "\n",
    "#### Gravity\n",
    "beta, gamma = prediction_parameters_gravity[1, 1, :]\n",
    "\n",
    "prediction_19 = gravity_modified(beta, gamma, Tis[0], pop, d_Lj[:-4], [])\n",
    "prediction_20 = gravity_modified(beta, gamma, Tis[1], pop, d_Lj[:-4], [])\n",
    "prediction = torch.cat([prediction_19, prediction_20])\n",
    "\n",
    "predictions[0, :] = prediction.detach().numpy()\n",
    "\n",
    "p = (prediction-target).square().sum()/len(prediction)\n",
    "costs[0] = float(p)\n",
    "\n",
    "#### Radial\n",
    "alpha, n = prediction_parameters_radial[1, 1,:]\n",
    "\n",
    "prediction_19 = radial_modified(Tis[0], alpha, n, pop, pop_London, S_ij, [])\n",
    "prediction_20 = radial_modified(Tis[1], alpha, n, pop, pop_London, S_ij, [])\n",
    "prediction = torch.cat([prediction_19, prediction_20])\n",
    "\n",
    "predictions[1, :] = prediction.detach().numpy()\n",
    "\n",
    "p = (prediction-target).square().sum()/len(prediction)\n",
    "costs[1] = float(p)\n",
    "\n",
    "#### Retail\n",
    "\n",
    "for i in range(len(coeff)):\n",
    "    alphas = prediction_parameters_retail[1, 1, i, :-1]\n",
    "    beta = prediction_parameters_retail[1, 1, i, -1]\n",
    "    prediction = retail2(alphas, beta, Tis, pop_London, times_tensor, nums, [])\n",
    "\n",
    "    predictions[2+i, :] = prediction.detach().numpy()\n",
    "    \n",
    "    p = (prediction-target).square().sum()/len(prediction)\n",
    "    costs[2+i] = float(p)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(costs[2:], 'k.')\n",
    "plt.grid()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0, 1, 0, 1, 0]\n",
      "[1, 1, 0, 1, 0]\n",
      "[0, 1, 1, 1, 0]\n",
      "[0, 1, 0, 1, 1]\n",
      "[1, 1, 1, 1, 0]\n",
      "[1, 1, 0, 1, 1]\n",
      "[0, 1, 1, 1, 1]\n",
      "[1, 1, 1, 1, 1]\n"
     ]
    }
   ],
   "source": [
    "for i in [11, 17, 21, 24, 26, 28, 30, 31]:\n",
    "    print(coeff[i])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([8134.75146484, 8133.61425781, 8134.16699219, 8134.74658203,\n",
       "       8133.03125   , 8133.60888672, 8134.1640625 , 8133.02539062])"
      ]
     },
     "execution_count": 34,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "costs[[11+2, 17+2, 21+2, 24+2, 26+2, 28+2, 30+2, 31+2]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([2.12230275e-02, 7.24044447e-03, 1.40366162e-02, 2.11629907e-02,\n",
       "       7.20442236e-05, 7.17440394e-03, 1.40005941e-02, 0.00000000e+00])"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "min_cost = min(costs[[11+2, 17+2, 21+2, 24+2, 26+2, 28+2, 30+2, 31+2]])\n",
    "\n",
    "100*(costs[[11+2, 17+2, 21+2, 24+2, 26+2, 28+2, 30+2, 31+2]]-min_cost)/min_cost"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "values, indices = target[:int(len(target)/2)].sort()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([  9.13855362,  18.86073303,  62.7492981 ,  23.57865524,\n",
       "        40.13976288, 115.62090302,   7.96478558,  12.35686874,\n",
       "        17.73570251,  18.3185215 ,  25.97055626,  43.8363266 ,\n",
       "        49.41580582,  47.12802887,   6.47955608,  84.05821228,\n",
       "        19.53626633,  58.67758942,  21.21363258,  81.21882629,\n",
       "        72.36294556, 127.58195496, 247.89230347, 115.64299774,\n",
       "        28.92317009, 100.51776123, 215.16387939, 231.26036072,\n",
       "        67.47496033,  75.21442413, 208.97561646, 101.59740448,\n",
       "       287.83639526, 126.79078674, 234.33421326, 140.12527466,\n",
       "        81.30696106])"
      ]
     },
     "execution_count": 37,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "predictions[3, indices]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [],
   "source": [
    "chosen_models_retail = [11+2, 17+2, 21+2, 24+2, 26+2, 28+2, 30+2, 31+2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1, 1, figsize=(8, 5))\n",
    "\n",
    "ax.plot(values, 'ks-')\n",
    "\n",
    "ax.plot(predictions[chosen_models_retail[0], indices], 'go-')\n",
    "ax.plot(predictions[0, indices], 'ro-')\n",
    "ax.plot(predictions[1, indices], 'bo-')\n",
    "\n",
    "plt.yscale('log')\n",
    "plt.grid()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Maps"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_geo = gpd.read_file('police_areas.geojson')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Index(['OBJECTID', 'PFA19CD', 'PFA19NM', 'BNG_E', 'BNG_N', 'LONG', 'LAT',\n",
       "       'Shape__Area', 'Shape__Length', 'geometry'],\n",
       "      dtype='object')"
      ]
     },
     "execution_count": 41,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data_geo.columns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_geo = data_geo[['PFA19NM', 'geometry']]\n",
    "data_geo = data_geo.rename(columns={'PFA19NM': 'name'})\n",
    "data_geo = data_geo.sort_values(by='name').reset_index(drop=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_geo = data_geo.drop(index=[10, 14, 22, 24, 26, 31]).reset_index(drop=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_predictions = pd.DataFrame([predictions[0, :37], \n",
    "                          predictions[0, 37:],\n",
    "                          predictions[1, :37], predictions[1, 37:],\n",
    "                          predictions[chosen_models_retail[0], :37],\n",
    "                          predictions[chosen_models_retail[0], 37:]]).T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_predictions.columns = ['Gravity 19', 'Gravity 20', 'Radial 19', \n",
    "                          'Radial 20', 'Retail 19', 'Retail 20']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "target19 = target.detach().numpy()[:37]\n",
    "target20 = target.detach().numpy()[37:]\n",
    "\n",
    "df_target = pd.DataFrame([target19, target20]).T\n",
    "df_target.columns = ['Target 19', 'Target 20']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_diff = pd.DataFrame(index=df_target.index)#, columns=[0])\n",
    "for year in ['19', '20']:\n",
    "    for model in ['Gravity', 'Retail', 'Radial']:\n",
    "        df_dummy = pd.DataFrame(df_predictions[model+' '+year]-df_target['Target '+year], \n",
    "                                columns=['Diff '+model+' '+year])\n",
    "        df_diff = df_diff.join(df_dummy)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = data_geo.join([df_predictions, df_target, df_diff])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x864 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "year='19'\n",
    "fig, ax = plt.subplots(2, 2, figsize=(12, 12))\n",
    "\n",
    "minmax = 420 \n",
    "\n",
    "p0 = df.plot(ax=ax[0, 0], column='Gravity '+year, legend=True, vmin=0, vmax=minmax, cmap='Greens')\n",
    "p1 = df.plot(ax=ax[1, 0], column='Retail '+year, legend=True, vmin=0, vmax=minmax, cmap='Greens')\n",
    "p2 = df.plot(ax=ax[0, 1], column='Radial ' +year, legend=False, vmin=0, vmax=minmax, cmap='Greens')\n",
    "p3 = df.plot(ax=ax[1, 1], column='Target '+year, legend=False, vmin=0, vmax=minmax, cmap='Greens')\n",
    "\n",
    "ax[0,0].title.set_text('Gravity 20'+year)\n",
    "ax[1,0].title.set_text('Retail'+year)\n",
    "ax[0,1].title.set_text('Radiation 20'+year)\n",
    "ax[1,1].title.set_text('Data 20'+year)\n",
    "\n",
    "ax[0, 0].set_axis_off()\n",
    "ax[1, 0].set_axis_off()\n",
    "ax[0, 1].set_axis_off()\n",
    "ax[1, 1].set_axis_off()\n",
    "\n",
    "fig.tight_layout()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAxIAAANYCAYAAABQB9vBAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8rg+JYAAAACXBIWXMAAAsTAAALEwEAmpwYAAEAAElEQVR4nOzdd3xc2Vn4/89z7xQVW5ZluazX9vbu7b1600hCOgmQQCg/OkkgQCgJNYFQvhBKgC+EQICEEJLwDaElJKTa3r5r767X273edbdsyeplZu49z++PM7LH8ow0M7qjGdnPe1/zsjRz77lHXus+97TniKpijDHGGGOMMbUIml0BY4wxxhhjzOJjDQljjDHGGGNMzawhYYwxxhhjjKmZNSSMMcYYY4wxNbOGhDHGGGOMMaZm1pAwxhhjjDHG1MwaEqYliMiYiJzf7HoYY4wxsxGRc0VERSRV/P5/ROSH6ixrQzH+hcnW0piFYQ0JU5aIvF1EHhSRcRE5Uvz6XSIijbieqi5R1d3Fa/+jiHy4nnJEJCsinxCRPSIyKiKPishrZxzzChF5RkQmRORbInJOyWe/JCI7i+e+KCK/NOPcc4vnTBTLeGU99TTGGLNwROQlEZksPrQfLsaZJUmUraqvVdVP1lCP43FDVfcW41+cRF1KrrNKRP5FRA6KyLCI3CsiN8845vuKsXJcRP5dRHpKPvuIiDxfjIXPiMgPzjj3GhHZVoyF20TkmiTrbxYPa0iYU4jI+4CPAn8ErAFWAz8F3A5kKpzTKr0pKWAfsAlYBvwG8HkRORdARHqBfyu+3wM8Anyu5HwBfhBYDrwGeI+IvL3k838BHgVWAL8G/D8RWdnAn8cYY0wy3qCqS4BrgGuBDzS3Og21BHgYuB4f6z4JfGm68SQiVwB/A/wAPsZPAH9Vcv448AZ8HP0h4KMiclvx3AzwH8Cn8bHyk8B/FN83ZxpVtZe9jr/wN41x4K1zHPePwF8DXy4e/0rgdfiH7BH8w/wHS47/CvCeGWU8DnxX8WsFLgR+AigAeWAM+C/gl4AvzDj3L4A/q/Jn2jH98xTLv6/ks05gEri0wrl/DvxF8euLgRywtOTzrcBPNfv/m73sZS972avyC3gJeGXJ938IfKnk+/cDLwCjwFPAW0o+C4GPAP3AbuDdxZiVKn7+beDHil9fAHwTGCge/89Ad/GzfwJcMeaMAb8MnDujrLXAfwLHgF3Aj5fU44PA54FPFev5JHBDDX8HI8D1xa9/D/hMyWcXFOPu0grn/ifwvuLX3wEcAKTk873Aa5r9/9leC/+yEQkz061AFt/bMJfvA34XWArcg29Q/CDQjW9U/LSIvLl47GeAd0yfKCKXA+cAXyotUFU/jr/x/qH64d434Hs9XiMi3cVzU8D34m/KsxKR1fgGwJPFt67AN2CmrzeODx5XlDlXgDtnnLtbVUdLDnu83LnGGGNak4isA16Lf1Cf9gL+fr8M+BDwaRE5q/jZjwOvx49i3AC8bbbigd/HNwguA9bjGwCo6g/gH7jfUIxvf1jm/H8B9hfPfxvweyLyipLP3wh8Fh9n/xP4yyp/5mvwMwqmf+aZsfAFfEPi4jLntgM3cnIs3KHqWxBFO7BYeEayhoSZqRfoV9Vo+g0RuU9EhorzS+8qOfY/VPVeVXWqOqWq31bVJ4rf78DfEDcVj/0icE3JeoTvB/5NVXNzVUhVDwFbgO8uvvWaYh23zXaeiKTxjZJPquozxbeXAMMzDh3GN4Zm+iD+d+Qf6jjXGGNMa/l3ERnFj5gfAX5r+gNV/VdVPViMX58DngduKn78PfgR8H2qegzfUChLVXep6tdUNaeqR4E/4UQcnJWIrAfuAH6lGFMfA/4OP/1o2j2q+mX1ayr+Cbi6inK7isd+SFWnY1gt8exj+EbHV+s415zmrCFhZhoAeqezUQCo6m2q2l38rPTfzL7SE0Xk5uJC5KMiMoxfV9FbLGMUP/owvd7g7fiH/Gp9Enhn8et3MsdohIgExWPywHtKPhoDumYc3oUfJi49/z340ZXXlTR2qjrXGGNMS3qzqi4F7gYupRifAETkB0XksWKn2RCwseTztZwc7/ZUukBxkfNnReSAiIzgR9R7Kx0/w1rg2IxR7z3A2SXfHy75egJoK43XZerTjp8i/ICqljaAqo2Ff4T/u/iekhEIi4XmOGtImJnux68DeFMVx+qM7z+DH2pdr6rL8L0YpVme/gV4h4jcCrQD36qyXIB/B64SkY34IeaKjZDilKRP4BeQvVVVCyUfP0lJD46IdOLnhj5Z8t6P4OfLvkJV988493wRKe11ubr0XGOMMa1NVTfj1/l9BKA4Uv63+E6nFcWOs52ciF+H8FOUpm2Ypfjfx8ewq1S1C9/xVRoHy8W3aQeBnhkxZgN+PULNRCSLj50HgJ+c8fHMWHg+flrzcyXvfQg/Bew7VHVkxrlXzcjieBUWC89I1pAwJ1HVIfz80L8SkbeJyBIRCYrzKzvnOH0pvjdlSkRuwq+hKPVl/LqI3wY+p6quQjl9wEl7SqjqFPD/8I2Vh1R17yz1+Gv83NQ3qOrkjM++CGwUkbeKSBvwm/i5ns8AiMj34xehvUqL6WhL6vAc8BjwWyLSJiJvwd88vzBLXYwxxrSePwNeVRLbFDgKICL/H74XftrngZ8VkXUishzf0VTJUnyP/ZCInI1PFlLqlPg2TVX3AfcBv1+MMVcBP0pto/cUf4Y0PmZOAj9YJt7+M/AGEbmz2KH22/jpxqPF8z+Aj+GvUtWBGed+G4jxfyfZ4gg++EXm5gxjDQlziuICsF/AZ5Q4gr/x/Q3wK/ibXCXvAn67OAf1N/E339Jyc/jUq6/ENwgq+QRweXGI+d9L3v8kcCWzTGsq9iz9JD693+FizvCxYgOB4pzVt+IXiQ8CN3NiuhXAh/GpXR8uOfdjJZ+/Hb/YbhD4A+BtxTKNMcYsEsX79qeA31DVp4A/xo/I9+HjzL0lh/8tfn3A48B2fByr5EPAdfg1A18qc+zvA79ejG+/WOb8d+AzOR3Ed3z9lqp+raYfzrsNP3r/HfhGzXQ8uxNAVZ/ETz/+Z3ycX4qP4dN+Dz8a8nzJub9aPDcPvBk//XcI+BH8tLF8HfU0i5ycvOjemNYlIhuAZ4A1M4ZZjTHGGGPMArMRCbMoFBdP/wLwWWtEGGOMMcY0X8WV/sa0iuL8zT589orXNLk6xhhjjDEGm9pkjDHGGGOMqYNNbTLGGGOMMcbUzKY2GWNMC5HeNiVfKTNyHUYLX1VVmxJojDEmcdaQMMaYVpJ3cPOq5Mr7+oFqd9U1xhhjamINCWOMaTUnbRhrjDHGtCZrSBhjTCsRbPWaMcaYRcHClTHGGGOMMaZmNiJhjDGtxqY2GWOMWQRsRMIYY4wxxhhTMxuRMMaYVmMDEsYYYxYBa0gYY0xLEZvaZIwxZlGwqU3GGGOMMcaYmtmIhDHGtBJL/2qMMWaRsIaEMca0GpvaZIwxZhGwfi9jjDHGGGNMzWxEwhhjWo0NSBhjjFkErCFhjDGtRIDAWhLGGGNan01tMsYYY4wxxtTMGhLGGNNqJMFXNZcTCUXkURH57+L3PSLyNRF5vvjn8pJjPyAiu0TkWRF5dRI/rjHGmMXJGhLGGNNqRJJ7Vee9wNMl378f+IaqXgR8o/g9InI58HbgCuA1wF+JSJjYz22MMWZRsYaEOa0M5fvbh/L93z+U71/R7LoYsxiIyDrgdcDflbz9JuCTxa8/Cby55P3PqmpOVV8EdgE3LVBVjTElRgqDbSOFwbePFAZXNbsu5sxlDQlz2hjK96eBbwKfBj47lO9vb3KVjKlPslObekXkkZLXT8y42p8Bvwy4kvdWq+ohgOKf0w8qZwP7So7bX3zPGLOARgqDIfB14F+Az48UBjubXCVzhrKGhDmdRMANwBQQA29sbnWMqcN01qakXtCvqjeUvD5+/FIirweOqOq2Gmo3k87/hzbG1KIrvTwGrgdywCTwlubWyJypLP2rOZ38JvA1fM/qq4AvNrc6xrS824E3ish3Am1Al4h8GugTkbNU9ZCInAUcKR6/H1hfcv464OCC1tgYw0hh8NeAb+E7zV4D/Fdza2TOVKJqnUlmcRvK9/cCr8DP8V5S8lEMvKY70/v1plTMmDpIT1Z51brkCvz87m2qesOc1xW5G/hFVX29iPwRMKCqfyAi7wd6VPWXReQK4DP4dRFr8QuxL1LVOLkKG2MqGSkM9uDj3SeApSUfOeB1XenlX2lKxcwZy6Y2mUVtKN+/DHgX8FlObkQAhPi1EtcsdL2MWeT+AHiViDyPH937AwBVfRL4PPAU8BXg3daIMGZhjBQGu4Cfwv8OLp3xcQB8ZqQwOGengTFJshEJs6gN5fuvBR5h9kbxFH5B6Z93Z3oPLUS9jKmX9LQp35HgiMTnXqhqRMIY09pGCoNXAtuZfVp6Dvhz4M+60stt2qFpOFsjYRatoXx/D/AF5h5Za8Pnwb9mKN//00APftrT092Z3nxja2lMjaYXWxtjTNFIYbAbH+/mem7LAr8EXD9SGPwRYAV+2tNTXenlFu9M4mxqk1nM/hY4r4bjzwc6gUHgL4FLGlEpY4wxJmF/DVxUw/Hn4uPdEPCnwMbkq2SMNSTMIjWU738nfu52LS4GLuvO9L4IvLE70/tE8jUzJgHJ7iNhjFnERgqDbwdeW+Np5wNXd6WX7wa+C3g08YoZg01tMovEUL5fgJ/D7xPRB2zg1MVm1fiHoXz/IeCWoXz/fd2Z3vtnXCcNxN2ZXlf+dGMWgFgLwJgz1UhhUID3ALcCh/GbPi6ro6hPjBQG9wPXAo8BW2ZcJwVocU8KY+piDQmzWAT4hsP3zbOcJcA9xa+fHsr3396d6R0sNlSmrxPN8xrGGGNMvQQf794xz3LaOdF4eG6kMHhbV3r5ABxvrISArZsw82JTm8yi0J3pjYGPAknuCfElYOdQvv9rwFVABoi6M72Wysw0l01tMuaM1ZVe7oC/AL6aYLH/BTw2Uhj8xkhh8DogDURd6eUW78y8WEPCLBrdmd5h4J8SLPIX8ZtqvRL4JnBuscFiTPNMZ21K6mWMWXS60stHgU8mWOT78DvRvxy/keSFNqXJJMEaEmaxeRjY24Bye4DHhvL95zegbGOMMaZW24GXGlBuN7BtpDBomQvNvFlDwiwq3Znep/E9KrsbUHwb8HMl6yWMaQ6b2mTMGa8rvfxZ4GXA8w0ovg34ueJaCWPqZg0Js+h0Z3pfAD7UoOL7GlSuMdUTSe5ljFm0utLLXwJ+q0HFW7wz82YNCbNYPdKgcr8f6G1Q2cYYY0ytGhXv3gGsblDZ5gxhDQmzWB0DhhtQ7mXAmgaUa0z1ggRfxpjFbhC/Q3XSLsYnHDGmbhZmzKLUnek9jM9C0QjvK25MZ8zCS3Jak01tMmbR60ov7wfe26Dif36kMNjWoLLNGcAaEmYxexCfxi5pP4T9bhhjjGkdDwFfa0C578Q2JzbzYA9LZtHqzvTuBJ4CGrGhTncDyjSmOpa1yRhToiu9/BngCcA1oPjuBpRpzhDWCjWL1lC+fz1+9KARj0tLsYwWpllsSpIxpsRIYfBs4EdoTAdwVwPKNGcIG5Ewi8pQvv/coXz/p4fy/f8LPEPjboDvaFC5xhhjzJxGCoMbRgqDnxopDH4NH++6G3SptzeoXHMGsBEJsygM5fsD4AeA3wQWYvfpgwtwDWPKsy4eY85YxU3i3omPdxcuwCUt3pm6WUPCLBaXAf+4ANeJgf8F/n4BrmWMMcbMdBHwqQW4jsMnLPmbBbiWOU1ZQ8IsFq74anRfbQh8uzvT24gF3MbMTbA1Esac2RSIaPwzWgBs7kovt3hn6mYNCdNyhvL9ncB64GpgO5AH/oiFm/DxKuAPF+haxpzK2hHGnBFGCoMdwDrgWuAxYAL4CAv3fPYdwO8u0LXMacgaEqalFBsRzwNnFd/aB2SA1QtYjWuH8v1X4VPtYaMTxhhjkjZSGGwHnsU3JAAO4DvMzqp4UvI2jhQGrwMeBbDRCVMrW9JnWsZQvr8H+FNOvomuZ2EbEQArgG3Aa7HfEdMMgST3Msa0nJHCYA9+5GFdydtns7CNCIAe/GZ3b8BP7TWmJvaQZFrCUL7/TmAP8OPNrktRCri0O9MbN7si5gwkktzLGNNSRgqDtwAvAe9qclWmhcBlXenlUbMrYhYfa0iYphvK918D/AOwpMlVKdUPfKzZlTDGGHP6GCkMXgV8Er/paasYBP5vsythFidbI2Gaaijf/zJ8utVW+7d4tDvTO9HsSpgzkGCLrY05DY0UBu8Avgmkm12XGQa60svHml0JszjZiIRpmqF8/2rgL2m9RgTAxcU1G8YsMEEkuZcxpvlGCoMr8b3+rdaIALigWD9jamYNCdM03ZnePuDFZtejghD45WZXwhhjzOLXlV5+FNjd7HpUIMD7m10JszhZQ8I0xVC+PxzK93cAdze7LrP4laF8/2ubXQlz5rERCWNOHyOFwbCY6vVlza7LLH5hpDD4xmZXwiw+1pAwzfIzwDjQ2eyKzKGVb/zmNGVJm4w5rfwkfqO5Zc2uyBws3pmaWUPCLLjxaESAdzS7HlV6b3FzOmOMMaYmk/G4AN/X7HpU6d3FzemMqVorLnI1p7FiI+LtguSVRbGB5hFadx2HOQ0JECQ4lGAboRjTHMVGxFsFiRdJvDsG7Gp2JcziYiMSZsGMRyOrgG8AnwFck6tTrb/pzvSONrsS5gwitkbCmMVuMh5fCXwV+Ndm16UGf9OVXj7S7EqYxcUaEqbhxqORtvFo5B3A8xTnYIaSuhDf+9HKJoELh/L99jRmjDFmTpPxeHYyHv8efLx7FUAoqYvxm5y2sil8GliLd6Ym1pAwDTUejZyNX1T9GaBr+n0RWRtKar8gW/C7araiSeDVwBuaXRFzZrERCWMWn8l4fDUwBnyOkoXVIrImlNShYrwbaFb95jABvAJ4S7MrYhYXa0iYhhmPRs4B/pEK/84CCa5KBem7BHliQStWvR5gDXBNk+thjDGmhU3G4xvw8a7s2tNAgiuL8W7nglasetPx7tpmV8QsLtaQMA0xHo20A/8JvHKuY0NJXQc8WPy2Fac7vWko32+JCcwCsZ2tjVlMJuPxNuCLwGvmOjaU1I3AA8VvWzHevXGkMJhpdiXM4mENCZO48WjkEuDvgKrSporIkpSkLwol9XhK0ilgT0MrWLvrgI/ZWgmzUGwfCWMWh8l4/CLgb/BxYk4i0pGS9KWhpB4rxrtW2+36KuDvbK2EqZY1JMy8jUcjS4ppXRmPRq4BnqbGvNki0hNIcHXx265ZD26OHwXOanYljEmSiLSJyEMi8riIPCkiHyq+/0EROSAijxVf31lyzgdEZJeIPCsir25e7Y1ZeJPx+JJiWlcm4/ErgGeAH6ylDBHpDiS4BghpzXj3A8CGZlfCLA7WkDDzMh6NLAPuAwbGo5EHga/jU+HXRUS6BHkyqfol7GdsVMI0mrCgi61zwMtV9Wr8WqDXiMgtxc/+VFWvKb6+jK/X5cDbgSvw0zj+SkTCRvw9GNNqJuPxpcAW4NhkPP4Q8C3m8RwlIp2CPJ1U/RL2MzYqYaphDQkzL52prmHg74HlwE3AinrLijW+v+Dyzyh6e1L1S9jPUZKJw5iGWMB9JNQbK36bLr5m2znrTcBnVTWnqi/iN6+6KYkf25hW1x52jgKfALqBG4GV9ZYVa/xAweWfbuF497P4BdjGzMoaEmZexqORFPDe+ZZTcIV7nca3ApcyjxGNBhsALrFRCbPI9IrIIyWvnyj9UERCEXkMv4v711R1OvHBe0Rkh4j8vYgsL753NrCv5PT9xfeMOe1NxuMhvkNpXgqucI/T+BbgMlr3OawfuMRGJcxcWvUfsFk8zgPWz78YbeV/iwX8Xhi7gI9goxKmwSTB/4B+Vb2h5PXx0mupaqyq1wDrgJtEZCPw18AF+OlOh4A/Pl61U802gmHM6eQcklk7sBji3XP43/vuptbGtLxW/sdsWtx4NJIGfhe/oVxcbzlO3WPAxoSqVYthYAg/T7ySx4CD+MwatwB3AJuH8v2tuEDOnCaakf5VVYeAbwOvUdW+YgPDAX/LielL+zm542Ad/vfDmNPaZDw+He+GmF+82wHayvHuED7e3YyPefeMFAat88xUZA0JU5fxaKQX+Czw3UAWn32iLopO0pzdrZfhe1vGgQPAS/hRhz78NI99+B6oc4Ar8T8n+PR4f7qwVTUmeSKyUkS6i1+34/d9eUZESjOUvQWY3kTrP4G3i0hWRM4DLgIeWsAqG7PgJuPxHuDT+EQDHcwv3k3QnP0jZsa7Pfh4dxgf76Y7CTbg411b8bzLgb9Y4LqaRcQ22TKzGo9GrsSPFrwPaAfe1pnqehr4Z/xDxOeATfgpD0vquUYo4a2qbouizUo3V8+Csl2J18KYogXc/+Es4JPFzEsB8HlV/W8R+ScRuQY/bekl4CcBVPVJEfk88BQQAe9W1bp7Z41pJZPx+EZ8RrJfwKdl/e72sHMn8Cl8HPwsPt4psLSea4QS3lKMd+cmUunaWbwzibKGhKloPBq5E5/errT35anxaORDwJP44d3vxj+ATMznWqGkLoi0cIzFkyVie7MrYE5PghAsUEtCVXcA15Z5/wdmOed38VM8jDltTMbjt+JTu5Y+Fz0xGY9/GHi2+P33kEy8uzjSQj/QO59yFtCjza6AaV3WkDCzeTX+prkTP9zZgf8381tlju2Yz4VijXfhe3oWgsNPpTogBJOKy+IbMHONiPwvvidK8aMxX21oLY0xxiyU78DHuyfxa3868fHu18scO6945zR+DrhrPmXUQPHxbn8x3mXwadpriXcXNLaKZjGzhoQ5xXg0cgf+JvqbwMPAu4ALadCaGlUdVNw5jSi7jH0BoQJni0hxz4sAVZ1wxA8At4BsBj0HOLd4zhHgeXygmWY9NKZhalkkbYypX3EkYjnwYfxI80/j411DfglVddjh1jWi7DIOBIQFYL2IFEf7A1R1yhHfD9xajHfrONFY6Mfv1l0a71p1k1jTAqwhYU4yHo1cBXwDyAAvcOoNJXGRRk/isyE1nCAvisgpPUEi0hFoeLOiDwiySdEHFTcCjABrgZmbBi1Uw8ecacQaEsYshMl4/HLgm/iFxS8BO4DXNvKasUY7gDsbeY1pgrxQId61BRreWox3dyn6sOLGgTFgFafG42atXzSLgDUkzHHFzeX+C9+IAN9D0fA1Cyk/X3SUOhevVXBPQLjKEcf4TX8ACkJwUaUTREQEuQVAkJuLAzAu1mi8zOHnjxaGZGm623LoG2PMIjMZjwf4eDednehcFmCPoFBSl0VaGE74WvcGhCsdcZ4TqdRjIag4JUlEKIl3N5XEu6Eyh58/Ho1KZ2qpxTtzCmtImFKXcGrPw/JyByasF5/jeqaXhGCv4qqZS/oSPgPNAUEOCMGdIkKgoQN93OG6QPZS+zqMAD/UO93IeUaQPiHYhO+5+nKN5RkzJxuQMKbhLgTOn/HeQsW7/jLv7w0IXnLVx7s1wGFB9grBXcV4p6A7HG4JyD7qi3elSU+eE+RQMd69EfiPGsszZwDbR8KU+p5mXFREAvw0qmkaEGxJSfqsUMJrmDtD0nBAuDYgzAeE5wUS3jk9NUREApHg6oCwN5RwU51TRvqO1xXpD06U85F6CjNmNkJzNqQz5gzTrHgHfsO3E+/5eLcqkPBaYNscRYwEhGsCwiggPCeQ8K6SeCciwVUB4cp5xLsjJ+olh0vi3R+PR6N2QzGnsIaEAWA8GsngF5k1RUrSa/G7au4KJLwvDFJ3FTe96kpJ+kJObIg102RAeFhEMiKyVCrcOUWk7mlTAWHJELSUjuJdNloYmtmjZYwxpoUVd6l+V7Oun5L0BnzCjt0BwT0pH+/aRGRpStKX4NdqlDMZEOwvHrukQfGuJCXtSfHuAuDiess1py+b2mSmXQ2sbNbFRWRtWjJri99eOOOzrhTpjbFGmxXN4neYvhbYHhBeg5+S1UhdQvAgEApy9YzPLmZG75Ix82UjCcY01OX4qbBNISJr0pJZU/z2/BmfLUmRvirW6NuKtgNp4Drg8YDwKnzdG2npHPHu2TLnmDOYNSTMtCeaXYHZiAghqZWKXg6gqs8CvcVpUY2+9tmCnF3h4wsrvG+MMaY1tXQ602K8O0vRSwBU9Tmgu9IIRMLXPkuQSo0si3fmFDa1yUxr2mhEtRQ9Ov21iFwiIq2Qku5do4WhbLMrYU4nya2PsJENY8pq+R2lFT2xNk/kYhFphZTjPz0ejbbNfZg5k1hDwjAejYTA3zW7HlVoxRvYZcA/NLsS5jQittjamEaZjMcXS7xLN7sCZVwE/FOzK2FaizUkznDj0chq4Os0eNO5hLTqqMkrRwtDP9TsShhjjKlsMh5fCXwVeF2z61KFVh01uXs8Gv2xZlfCtA5rSJiPA3c3uxJzUdUngfOaXY8yHsCPlHx0tDD8gdHCsK07MvMmktzLGHPcXwOvaHYl5qKqT9Oa6xEexG9Y+8cT0ehvTESjrThqYhaYNSTOYOPRyNn4TWZanqLH8Cn2W8kgsBRkKcgy4PeAT48Whhu+G7g5fdk+EsYkbzIeXw18V7PrUY3iesBW++UdAtoFugS6gN8GPjMRjbbqyIlZINaQOEONRyMdLI55ogAIEgJRs+sxww6QK2a8t3VpetmxptTGGGPMKSbj8XZ8vGu1h/OyBEnTevHucYGrZrx3b0dqabldus0ZxBoSZ64PA69pdiWqJSK3CbIHeLjZdSlRbqrVD48WhhdFsDKty0YkjEnUB4HXN7sS1RKRWwXZi59K1CrKZUn84Ylo1J4jz3D2D+AMNB6NXAa8s9n1qMMFQL7ZlQBeAjYDy8t8dgPwrtHCcN07ixoTiCT2MuZMNhmPXwwsxmQY5wOFZlcC2IuPdyvKfHY18LMT0ajFuzOYNSTOTCGtmwGpIkW3ALc3ux7AAMgmvzbiJDngG8BDwPtHC8Ovs9EJY4xpKgFWN7sStSrGuzuaXQ+gT2BTcV1EqRzwbeB+4JcmotE3TkSjFu/OQNaQODPtbXYF6iHIqiZX4VFgK3B9hc9D/BzSnwd+APhv4KXRwvAnRwvDmYWpoln0EszYZAMSxrAP0GZXolaCrG1yFR7Dx7sbK3weAlcA7wO+H/gPYM9ENPrpCdu07oxiDYkz0zXNrkCdLgX2N/H6Y/jHvHKfjQMpfCrY1ZzoAdsA/CBwz2hh+C4boTBzEdvZ2pgkXc0iWWQ9w4X4abTNMgoV/+Km410HfsrTuuL76/GNinsnotG7bYTizGANiTNTy+fRLkdEEKQLPzLQDHcCcZn3HT4V7F78jf/l+FzbpW7EzzN9crQw/OhoYfhjtueEMcY03MubXYF6FONdL7CtSVW4Ex/bZlJOxLvdlI931wHfAp6aiEa3T0Sjf2t7Tpy+7EHmzNTsIdO6iUgXygWKPkzlIddGGQKyZd6fBNZQ3e/TZcU/rwFeP1oYPgY8CfxurNGh7syKgQTqaRY5WZQdqMa0pMUc75agXKLog8DNC3z5EU5tIICPd6uBahoGlxb/vBb4zolotB94Fvgdp+7gkvQyi3enARuROMOMRyPrWSSb8lQiIl2C3AhsSaI8VS03ylDODpBbyrzfSX2N8rOBK1X1tlijvwF2D+UHrq2jHHOasalNxszfZDy+FvieZtdjPkRkSSDBzfgR7XmrId49JnBrmfc7qK4RMdNa4CpVvc2p+2vgxbHC8EJ3BpoGsBGJM8+bgUW/87KIgHJ5MbPFXfWU4dTdD6QU7UIZFCQnyM0isqALxRzxIHBb8dvPD+UHfhk42J1Z0Uo5xI0xZrF5A3Ba7LwsyJXziXeqej+QAl2qqkNAjtnjXUMWqCvax4nsi58fKwz/HHB0SXrZfY24nmk8a0icQcajkXcBH212PZIiIr0oNyk6QPkc16dQ1elzUTRFyfQo9f89gjIREJwvIutmnH4X6D6Q9RXKfh64qI5e4ItKvr4Q+DdgeCg/8EPdmRX/UWthZvGzkQRj5mcyHv9x4K+aXY+kiEgPyi2KHqWG9O2qWryfaMAp04F1m6qOg5wrIjM3nNuk8JLAuRXK3QVcWMe96oKSr88F/h0YGSsM/8iS9LIv1FqYaT5rSJxZ/ge/WPi0+f8uIm2q+hJVNiQcbgtAoMFV+FStM90APoe3cKIh4dQ9JMgSoBuYKu3FUVUUt1nRTcAEyi58xosQ6BHkECCKtgkyJQR3AOOKPivIFcAEfri41DLgd4byA2ngK92ZFWPV/HzGGGMA+CoQUX6e/6IkIhnV6hsSqm4zIKpcS/l4V0xlrpvhRENCVR/Gx6RlwKSItJd8RsnIyISqvoBfTxHg4/AhfLKndmBCkDvw6yqexa8RnCyWW6oL+NBYYTgE/mdJetloNT+faQ0y3UNrzgzj0cha4AF8mrbTglP3FHA5QPEme0BErpl5nKrucTjF94LsAc6ZpdicII/hdxbtEKTL4ToE2aXo2oDwXBFJqeqzjjiNX3zWWWWV+zkx3N6Pv+HOdu4gfkH2u7szK3ZUeQ2zSGXXdem69ya3rnL3L399m6rekFiBxiwSk/H4GuA+4Lxm1yUpTt0TwJUAqtoP7BORU9bWqepe0Ai/Q/Zc8S4Pst0fLx1AD2gb8BywTpB1xUbM84qGwCpgSZVVnhnv2uY4dxB4Gnj3kvSyx6q8hmkia0icgcajke8GPt/seiTBOTei6NNAu6KDil6Cz6C0W5BDgtyGHw14SNENxc+qNYi/8Z2HD0Z3cCJBwZP4XphbaHyO8hg/urENeEV3ZsVwg69nmqhtfZeue2+5Nf31eeGXvmYNCXPGmozH3wx8sdn1SEIx3j0FdIIeA6bj3YsgB/GLowPgYdCzqS1j1RBwBD/16D78ur2w+Nl0vLuZxifpmY53jwEvX5JeNtjg65l5sobEGWo8GvkE8CPNrkc9nLrtTt2oIOJwPfh1BZUWjD2O7w05e56XfZ6T1zI0ywPA3d2ZFblmV8Q0hjUkjEnWZDz+MeAnm12Peqi6R53qiPgOseX4ONToeLcLP5LR7MyeDwOblqSXTTa5HmYWp81ceVOzn8T3PGxqdkVqEblos6J3AoFWl1Ti6oQu3QqNCIApIN/sSphGsrStxiTsPfgOp0W1Gatz8WZF7wDCKrt8k4p3FyZUznzl8THPtLBmtzZNk3SmuiLg7cCBZtelWqpamG5ENLsuTXQNxfUg5vRl+0gYk5z2sDMC3oHfjXlRUFWn6O2cmF50JrqK4noQ07rO5AeyM15nqusw8Db8nMTFIA30NbsSTdYNPDaUH/iHofyAPSUaY0wV2sPOo8Bb8ZmcFoMAnwHpTLYU2D5WGP6nscKwPa+2KPsfc4brTHU9APxDs+tRpSlBdjW7Ei0gBfwwi3yHclOZSHIvY4zXHnY+Avxts+tRpSmQF5tdiRYQAu9kke9QfjqzhoQBv0ndS/gMRS25+l5VD0YavVic2mS8n2l2BUxj2NQmYxrmz4HdtHa8O+w0fgG0rl2sT1MW71qUNSQMnamuncBv43tqJvB7J7QMVY0jjQ7hN7MxJ9w1lB+whpUxxlSpPex8BvggrRvvnNN4H3BFs+vSYm4dKwy/vNmVMKeyhoQBoDPV9Q/4TA3H8GsRWoaIhClJXY3PK21OEOAXm10Jkyw/JclGJIxplPaw85/wG5MO0HrxLggkvB7Y3uy6tBiLdy3K0r+aUgdp0R2vRSQVEkaxLpZ14Qvm3GZXwCTPGgDGNNx+YEOzK1GOiARCgKprdlVazbnNroA5lY1ImFIjza7AbJy6iWbXoQVdNZQfuKTZlTDGmEVmtNkVmI2qjjW7Di3osrHC8MZmV8KczBoSplRHsyswh5ZcGNcC/mwoP9BSw/NmfhYqa5OItInIQyLyuIg8KSIfKr7fIyJfE5Hni38uLznnAyKyS0SeFZFXN/ZvwpiGaW92BeZg8a68PxkrDGebXQlzgjUkTKk/BHIVPtu/kBUpRyyZZSWXAKuaXQmTlOTWR1QxRSoHvFxVr8ZvdvgaEbkFeD/wDVW9CPhG8XtE5HL8RpZXAK8B/kpEzuQNs8zi9cfAZIXPWiDendEb0c3mUizetRRrSJjjOlNdR4BfrvDxZ6l8051rytFR5rHpnaruVtVxRa0hUd55wJ8P5Qfs99nURL3pKRTp4kuBNwGfLL7/SeDNxa/fBHxWVXOq+iKwC7hp4WpsTDLaw84B4BcqfPx5YLzCZ3PFu37msemdqr6kqqMKtkCivPXA/7UN6lqH/Y8wM/0F8MUZ70XAV4H/U+b4PvzDxGxy+GxQVXHqDkSu8LCqEmt8X6TRkkijPkVvqbaMM9B3AX1D+YEfH8oPWBKFRS7hEYleEXmk5PUTM64VishjwBHga6r6ILBaVQ8BFP+c7gE8G9hXcvr+4nvGLDrtYefHgM/NeDsGvg78XplT+oFn5yg2xneeVUVVD8UufkhVcerudxq3O40HsHg3mzcAR8YKwz89Vhi2eNdk1pAwJ+lMdSnwLk5eiPYx/PSGcot6A2bfGXs/8CTQPde1VbWQd/nNeZdTp7o+0uiYU3cb/iHmfFosTV8L6gU+Dmwdyg+0Nbsypj4NSP/ar6o3lLw+Xno9VY1V9RpgHXCTiMy2mLHcqKDN5TaL2c8CQyXffwL4CpXj3T/OUtZB4FH8vXhWqhrFLt4ca6yKrnMaH1N1twKr8dmJMlXV/sy1Avgr4IGxwnCrr3c5rVlDwpyiM9V1GPhw8dtB4HqgE3hHmcNz+F2xB2a8P4S/QX9OVa9W1VMyZDh1+2ONn3Dqdscu2pZzU7udxpuEYLeIrAF6kvmJzjhD3ZkVU82uhFlcVHUI+DZ+7UOfiJwFUPzzSPGw/ZycInod/uHJmEWpPew8gt+QFU7EuzbgnWUOzwF7OfH7MG0Y+DngM8V4d0oGRFU96NTtUNXdTt32WOPnFd0EvCCwFot39Rpakl5Wadq1WQDWkDCV/AlwF34k4FXABRWO+y/gIU6dN/qLwEOq+t15l9udc1Pk4qkHnMbPAKhqruDyewsuf2Xe5c4vaOF64BKQxwW5tTE/0hnjrqH8wDnNroSp3wJmbVopIt3Fr9uBVwLPAP8J/FDxsB8C/qP49X8CbxeRrIicB1yE//03ZjH7c3y8uwC4Gz8iUO756EvA/Zwa794P3KOq3xNrvDvWOIxc9KBT9zSAquZjjV906q6KNT7fqbsOuAx4Ari5IT/RmeP2scLw+c2uxJnMGhKmrM5UV9SZ6trameoaAn6MU+eRTusHDgO/WvLeKPC5zlTXgzk39YOK3gb0KHpLwRWOxS7aVnD5B4rvlzoSEFwkIjaFqUqqutWpm1DVHSVvdwCbh/IDNzarXmbROAv4lojsAB7Gr5H4b+APgFeJyPP4joQ/AFDVJ/ELUZ/CT/94t6rtEmkWt/awM24PO7e2h52D+IbzFyoc2o9f//D+kvfGgM+2h53bYo3fAdyOn8p7s1M35NRtc+ruL75fagA4T2wKU9Vije8ZKQxPOHWPlrzdBnx7rDBsa0qaRFRtequpbDwaOQu/RmEbp6aj2wlc25nqisajkVX4BVAXAg92prr+HWAg17cEeJG554weCAhzImI9CzVw6u7FB6inBTkGrBSRi0s+/xqwG/idnuzKA02qpqlBxzndevEHNiVW3uM//Z/bVPWGxAo05jQ1GY+vAtYAj3DqmrxngKvaw87CZDy+Eh/vLgIeaQ87vwAw6ufqv4hf5zCbw8CY+HhpqpSLp+7JudwdoYTPtIXt/QHBShE5vpZlPBr/31ijPcDvrO3YsG+WokyCbLW7mcsd+Kws5XJa/2lnqiuC46ljPzHzgBXZ1WMDub5fBP4vfp1FWYLsK+avN1VS1cNAV/Hby9SveR1S1ceATLFh8ari5z94LHf0I8A/92RXzpV1xDSbbZliTDPcik+nXW5U/KPtYWcBoD3sPAr8/cwDlqaXTY4Wht+HT1CyZJbr7BVLm1wTVT0Sa9wFEGt86Xg0BshISsJHFc2mJHUs1ug7iof/4MGJvR8B/nltx4anm1bpM4RNbTJzeRwo1z36X8yeranUfwOzLv5V9FxVtQfcGii6G7hyxtvd+I3FLlf0jpL324HfAB47lju6HmOMMTPtAF5e5v2v4DPiVePLzL3XxDkK9oBbg7zLPRdpdNXJ72pXpNG1scaX51yuNN5lgV8DHj04sddmOTSYjUiYuezGb0T3beAB/NzQ+4DvKaaKrcYX8KnaZrPGEU8EGvaLyJyp885kqjqBn2p2x1zHFo0AH8H/v9zdk11pQ74traodqY0xyduD34jum8CDwAfwyQS+qz3srHaDuM8z987Lq4FJhaMCK+ut7JlAVafyLv9wzuVmrjGpZBS/a/nzwJ61HRt2N652BqwhYeZQXP/w3/j0dv+LH1n4w85U15zpRQdyfSE+I8VVcx1bdL4jnhANNgcSJDdJ/DSgqpsVvQS/0G8ZcGeVp0bAj/ZkV/6/hlXOJKuKbEvGmOS1h51uMh7/IpDHj6TngD9qDzvnTC86WhgOgRvwI8LVOBffmNgs5Uf9z1gFV9g8FU9eEkg4oOo6Ha7aeBcDP7G2Y8NnG1k/czJrSJhq/As+c5MAfwbM2TMzkOtbhd8N+5riWzHl11nM1KG4TarypIhcUVdtTyOq+oCiyolAs6bGIv7OGhHGGFO1fwV+FP989Gf42DWr0cJwL/A/+IYEVB/v2oFNCjuk+g6305bT+MG8y8d5l98EEGtUa7z7R2tELDxbI2HmVJzC9FXg7cB5namuXBWn/Sq+EXEMv8lPVONlVwGo93yN5542FI3xCwDr9aWk6mIWhpD4ztbGmCq1h52KbxR8L3BBe9hZTbz7FXwjYpD64t1KAAVVPyXnjFRwhULe5Wemha+FxbsmsBEJU5XOVNde4FPVHDuQ67sR+Init334jXdq4ogdykv4HT83BBqqnAFPRerzMU+ISKeqbmH+mxUdTqBaZoGdAf/UjWlZ7WHnAeCT1Rw7Whi+FnhX8dvD1BHvgEDhJfy+LucpxFLdiMaip6pjIrIk7/Jbci43372PLN41gTUkTCM8ARzEp9Hrr7OMmXm476H6xcWLgqo64D5FBb8pUQCcK8hOVb1L0TX47BPz0T7fehpjjKnoSWAffk+JpOLdVqpfB7coqKpzuPsKriCqLgNIpNG5bWHbk2nJbCq4/ErmH686EqiqqZE1JEziVmRXTw3k+vYD/45/OE7ihnha/VtV1QLwgKKn/N0ougmfPSSJtHWX4YOSWURsRMKYxWFpell+tDC8D5/2VUkm3p1WoxGqGhVc/r4pN3XXzM8m48lNuTi31+EuSuBSlwLfSKAcUwNbI2Ea5UfxKV9/PonCHPElsUa7VfXw6bBuQtGHyjUiSpxDMo2n1yZQhllgIsm9jDEN91P4Deh+IaHyLlN4UeFAcd3ELvWNlEUp73IPlGtETHO4DVi8W7SsIWEaYkV29Qv4zezGEypyOT49rDjicUfcqaqPqOqcaWin1XLsAlio3OGvOZY7OtsOq8YYY+ZhaXrZdLwbS6jI5ZzYYXsM6AK2aw3xNHJRy8S7SKO59pFKynccnNi7bIGuZYpOq+kipvkGcn1twPXAU8Bbgc6ELzE9l3SJI14bEM66diJyhUdijSacui4hGG1LtScy77S4KFpFpN7GeD9wcRJ1mUMb8DrgcwtwLZMEy7ZkzKIwWhjOAjcCO4G34UclkjS9sd3S4tezrp04ML5/2/7xfePD+eFl7WH76J1nbUpkXaGqqqIaSFBXvAsldSzWObPoJiENvAH49EJczHjWkDCJGMj19eB3vf5J/M30KWBjo6+ruA402Cci68t9Hrkop7i7iseSj6c2O3VtoaTyqSB9m4hUPRdVVdXhns3HUx3AEpDdmTDbGUpYT5aOdB3n1Ov7sYbEojGd/tUY05pGC8Pd+Hj3U/jRgidZgHgHLFHYI37q6yleHN09OZwfugug4PJs739k81BuqG1Nx5r8pd2X3xpIUPUzn6oylB987v6++zKK68oG2Rev6b2uvbdt5eW1VlrRhXzWfCfWkFhQ1pAw8zKQ6+sFHgLuB76v5KOFuKmi6HVKHInKNiG4ZmbDQIRYS2aWxhpvAoi0QBQXdqaC9HBAsAwkCCQ4W0SOD4v6QQdiRQ8Isl5xL+bjqUtLrt5TiPP3hqm6Ek0k2ZBQ/CaBlRpFrz+WO3puT3blSwle0xhjziijheHlwMPAgzQh3gHXArHCo8CVMuMZLhNkTur2PzRxcBPAi6O72Te298lzl543uKKtt0dV3bJM9/pMmDkp3ikaj0fjB5aklqwfK4zuva/vnuOj5jmX63ny2BP3bVr78porrZpoQ2KuePfqgxN7L1rbsWFRr6NcTKwhYeZL8HM5vwTkmH+60nqkFL1e/EY+xzM/qOokymxduxsjVwB/UxJgVJAHgUDRpUAeuBDYgJ+K1DPj/Hw6zMx8b06q+jRwZa3nzWG2IWfBL0L764SvaRrERiSMaUkKXIDfoHUKP3V0oYX4BsXTlOxZEWucjzWueOOINLpi18jz7Bp5fjrejbWHHQ8qLiy4QmcgQaHgCtPxbgA/0nJSEVf0XNlda2VV9blIC9fUet4c5ppi9Z3ARxO+pqnAFlub+TpW/PONwH81syKKGynuzTAtdLhq1kQE+Btrl6I3K3ojPo3cVZzIS90LdM84LwwIzp2j7HI7nK7C92olZTowzOZ9x3JHmxH0jDHmdDGMv9++CfiPJtdlSuH4CIQg4bHcwO1VnDcd75ZOxhM3T8VTN8QaX1ZwhdJ4twK/4LtUuCzTvWGOssvFu5WZIPNQFfWqVjXx7ucOTuy1PSUWiDUkzHxN/7JuwC8Im8L32uTxv/ALlrJO0euAHQD5OLcl73L3L8A1h2b5uED5Ub+DwA0JVqOa3+ML8OtXzCIgxQXXSbyMMYnJ4u+3Z+NHqCdoUrzDj0o8BrDz2I4t244+fA+N3X9Cc/HU4CyfV4p3h/Iuv9Dx7lzg3Qle08zCGhJmvkrWDPBKYD9wFL9TszB3z0GSxBFfVIjzX441utMV10M0yFQ2bD8QSHDWjPdjfK+MK3POtGGaM63ww8dyRy9ownVNLRLcQ8LaEcYkqjTevRw4BBzBx7vpnv6FdNlLoy99ec/YS3ccmeprZLzL37nm7r1L0ktnJjWZM9453BALm1xk2gcPTuxdiMyIZzxrSJj5Kr2xhPg1BdMp65rxGNMZa9y5ANduy8e5PWXeD/GNhOkeqskyxyR9U632Z10C/POx3FFbG2WMMbWbGe8u4ERK8mboOJYb6KTxz3KZxwce3V/m/TnjnSCNiHfVjPx0AJ85OLG3GY2YM4o1JMx8ZZpdgWmqOlyI8/dqdesi5n893O2Rix6t8HEbfhg8hR/yLXUxPj1ukmYbASl1M/C+hK9tEmZTm4xpSS0T7wouP7L10LfvPTRxIJG9IuYyUhi+/cD4/m0VPq4Y7wS5OJTUzoSrU+0UsuvxaXpNA1lDwpwWnLqnCy4/pujtLNy/60BE5sr9mqZkQRyAiCynOdk+pv32sdzRpLNGmYQIyTUirCFhzOnnWG7g2a/v/+rIaGHkdhq7LqKUZILsXHErzYy1Ij6lujazAfYbByf2XtvE65/2rCFh5mtFsysAELvoKH4B3MJSLZelYqbcyaeo48T0r6QEVD8qkQE+eSx3tBmpeo0xZrFqiXj3/NCzfYquW+jrOo2r2Z46R8l0W1VVpy7p6V+1xLs08MmDE3sta2GDWEPCzNfhZlegqCn/lvMuJ6pzjrIuwy+wHgViEQnwC/SSVkvGkGuBP21AHUwCbETCmJZ0qNkVAJhtv4hGenRge9qpm+sBvouT450EEjQq3lUb864E/qIBdTBYQ8LM35eBF+c4ZgTow+85MV78fiLJSijalAVVoaT6qzx0CbBUVY+q6j3A+Q2oTkBtjYmfPpY7+pYG1MPMk2VtMqYl/S+wa45jRjk53g2TcLwruEJTEmasbl99RJBqnhun411/Lp7aGmt80Zxn1K7WePdjByf2fk8D6nHGs4aEmZcV2dWTwDXALwD/APw3cA/+hvtt4BH8VJrV+Lzbnfgei8Q2i4ld/DB+EfGCizVar+i+Kg4NAURkjaLjwPbi+wP4jBezOcSpC7ZPqQrwafwO1jcBH8Kn4Z3LJ4/ljl4692HGGHNmW5pelgOuA34e+Ht8vNvKiXj3MH7BcWm8W0aC8W7/2L5HxqOxW5IqrxaHJw5tGCuMlstWONN0vFut6Hgg4SPF9weZMdW3jGrj3b/gd7C+CfgtfONtLn9/cGLvFVUcZ2pQzbQMY6o2kOu7Cj9lxuH3lTiGv5E2ZEGYqk4UXD5Nc/JUT9vRFnZcCuREZGnJ+zlOpMc7TlUPA08rugzox+fh/s4y5X4c+Ch++lgG2IzP+DSED1g9wHP4IPa1nuzKA8dyRzNAZ0925eCx3NFfBv5PFfXfCtzdk11Z7ZxT00BLL1ih1//eaxMrb/Pb/3mbqia5IZQxBhgtDF+OnzITAd+Bf1DuokHxLnZx7qv7vwQ+Q1JTpCS185XrXn2xU5dLB+mZ8S5gRixW1T6He2oiGu9StB/fcfaGMkV/Avgz/IatIT7eXYYf0XkIv9P2C8BXga+t7diw/+DE3gzQubZjw+DBib0/D/xJFT/C/cCdazs2VLPew1TB8smbxAzk+pYDdxdf06Ndy/G9Cw25sYpIB353z2saUX6VrpqKJwAOZcP2gUCCc4vvZ1X1KLATuBz/9/C0ojcDLyse83V8g+Bf8QuwD+B/L/cAjwN/WTz2bfh1DefgGw9twBr8ora1wI8eyx19M/7vYexY7ugV+JtyJ/Cbc9T/TuBXgQ/X+fObpNmcJGNa2khhsBu4Wwju5kS866aB8S4Mwmw2yG7Ludz1jSi/GpFGG7+y70sI0nf7mruOLsssm56mm1XVgVjjHaGElwOFWONnJuLx6zkR776F71j8PD7eHcL/3e3Hj9L/GfAK4PvwqVvPA57FN5zOwse7s4D/7+DE3jfhR4cmDk7s3Qj8X3y8+505foRb8THxt+b5V2GKbETCJGIg15cG/geYAl5X8pHihyEb1miNXfx05AqdIrJBVUfxIwO9jbpeBc9kw/ZlgqwuLqYGQFW3KHoXfoRm+v0h4FH8DbGAn950N/7vavoJ8jPA93IiIMXArwPPAA/g16bMltLur3qyK999LHe0o1jWm+aovwNe25Nd+b9z/6imkZZesEKv//1yA1T12fy9n7YRCWMSNFIYTAP/BeSFoLR3veHxbig3+Nz9ffe0KboBGMPH3AWNd4GEz2866+4lbWH7qkCC442myEVbJ+LxOzk53g3jGwlr8H8/h/G7gpfGu38F3syJ0QyHf9h/GrgXP4VstnvY363t2PDjByf2tgP/BLx1jh9Bgdev7djw5Sp+XDMHWyNhkvIpfE/CzBSswjz/nanqsKrmpr8u/vm4qk7P1RyMiSOnbktMHAHPz+d69QgIjgQSnDWjETGl6Krjh/gFd0/hF6K9DLgUn03i7uIxpd3Qt+MX6k0Lgd/H9+QcYvZGBMCPH8sdvbknu3ICeDt+OHf2HwE+dSx3NOm0tKYOlrXJmJb2CeDVwLkz3k8i3o2o6lTx6+l4t0NVXwJYml567LqV17uzOtZuuXX1bbnOVOez87lePZaml/Z1pDrPKm1EqGo+56am0+MG+ClMT+FHCV6Gn6Z0Ob4RASfHuzvwSVgoOf/DwOfw8W6ujpD/7+DE3tvXdmyYxI9mbJ3jeMGnhF0zx3GmCtaQMPM2kOtbC9xV/HayzCHzfZoZyrvcs/k494DinnDqHpmMJy7PxVOTqno40kIWON/h7gKWO9yyeV6vZiJSbmhv3Kkbchp/qeAK9xZc/sWCy1Nw+adiF90zHSwqeBA/13amateCpIF/OZY72tmTXTkFvAU/JWqmGD+NCvwCwV+tsnzTIAIEktzLGJOckcLgGk50/pTLxjTf37rRnJt4PhdP3e+Idzh12ybi0Uun4om8qh6KtBAuSS859+Lui+/KhJkVFy27aMH3tmgL28qtLxjLBNmRTJD9UijhvaGEz4cSaijhU4EEWyn/bDDtHsrv0ZGiur/PEPjMwYm9S9d2bMjjRySeLnOcA14qft0L/EYVZZs5WEPCzMtArk+AT+Ln6ReADUmUq6ovRS7arKqDDrcn1viqSKNbnLrYqRsH0g53aS6eGo3VnXPSuWinqs5200qcqkqs8eP5OLc1F+ceLLjC5rzLLY81uiXW+HX4HbevwC+Wvsrh7oi0MOU03l6hyGsSqNZ5wFeO5Y4u7cmu7MM39r6IXxB4H/CjwPqe7MpzgQuAvwbeeix31B4/jTGmvL8H1gMRyFlJFKiqeyNX2KyqQ454d6zxlZHmb3Xq1Gk8BmQc8cVT8fh4rNG5peemg0wnforTgpmKp8JYoyem4smtk/HEAzmX2zzpJroLmr/FEb9ORG4XkStE5BIRuSqQ4M5Qwrwgj1Qo8vIEqrUB+N+DE3u71nZsOApsAr6AT/jyAPDjwPq1HRvOw8fGvwC+6+DEXnsOnidbbG3m64fx2Zm24nu0Ly5zTFUPpqo6WHD5Z8MgVYhc1O40vrQAw8U1BgDkXeGKTJB5cvp7hyuXn/oc/I1jwVLkOdwFhbiwR4Q7AZxWTAhRetNqF4JKDa8XKP93OStFY6AgyPQunncA24/ljn5PT3blo8B3ARzLHZWe7Mrjoyg92ZW7gXcdyx39On7aVKUGjmk4m5JkTCsaKQy+E59i+x6QVYLMJ94N513uqVSQiiJXyMYaXQYypLg7p4/Ju9yV2aBtx/T3DnfhzHI60h3rO1Id901EE7fV8SPVZTg/dOFIfnhXNtV2J0CsUaVDS/8uOhRdX+G4l/AdbbVy+GxR7cXvbwEePTix93vXdmx4BJ+khIMTe2Vtx4bj8W5tx4aXgJ89OLH368CN+BkApk622NrUbSDXF+IzEil+g7WqUtKpqos13qq4MCXpzrzLx5kg0zsVT6YVnbnGom4h4YMiUuf+ErIZVPBrGEaB/UKwTHGD+J+3Fz/n8/jxgQSbKhTmOLGwrLQh8Wg6yJRb6/DvwEXUcWNVdAL0AMhSQUrnfw7jF1PPtVaCY7mjXT3ZlSNzHWcao+vCXr3lD1+fWHlfe+snbbG1MfM0UhgM8BkCMyDnlHTWzEpVNdZoi8MFKUl3FlzOZYK2lZPxeKC4Sg/WNVFVHj7y0AOT8WRdnWer2ldtjlzEsdyxqwQZaUu1H7x42SXLdo/sOiaIjkfjK2KNj48a9Lat3HzliqtqinequiPW+Koyx/87cCGwsY6qT+EzPnXik5dMGwVet7Zjw1xrJSiOYFi8mwcbkTDz8U78guEHqCGvtdN4a97lNgEUKEwBbZNxVJrlIREx8bpQwz4RWV3jqc8JchNIO/5GtRzYICJIMYmSqj6muCF8ur+tglRa/BxR4fdMCCrdvJZSX+8M+HUQV4MOKzwuyNXF95fhpzl9H34B3EulIxLTjuWOrsUPBRtjjDnh7fiOpYeqbUSAj3c5N1mMd7kpoC2KC4nGOxHhqhVXnfvgkQcPcfID9ZwCghcu6b7sxlSQ6ohdPBVIsBw4R0ToabsJgP7JozueOLZjEFi+NN219ZLuS6+uUFyBCuv4FB2scE4n9TUiwMe7jfipXY9xYkrwUuDLByf2fj/wBPBS6YjEtIMTe8/CZ1E082Bzw8x8/Fzxz5pyZudd/rySb6dvyI34t3h2TJxR1UM1nKMgh0SkvZj1pq1c9hsRuUYIuoVgbyDhnSJSbmE0zDLMLSLlbrh7mTsjU7Gimlf0XkWnvwd0SfGa3aArFLdF0ekGSxc+jd4u4PdmroU4ljsaAlFxcbZpEsGyNhnTgt5b/LPGeDdVOurQsHjXlmpfc9ua2zsE2V/DadrbvnJ/Kkh1AIRBWDbe9bavvOrutS9fftOqm/fesOrGOzNhprtCeRV/LlUt16F2gCrjHb6Rcs+M97LFa3bhp1Zv4UTDYAnwH/h490cHJ/ae9EMV10a4YqYnMw82ImHqMpDrW8aJ1v/0v6M8fgfmWYUSHog0SmRRdhWWO9xjgQYqImvLHSDIw4pOCJIFuUlEKg3Znnyev9nO9XNUDDpSfhQnTRW/l4pOgT6PTxN7RNE+/N9/6UZF6/A335m9ZwHwfmD8WO7o703vaN2TXRkDR+a6tjHGnElGCoOdgO+eL/YNKZoHMjLHkohQUoecntR51jDpIL3s8p4rXnrq2JNSaZrwxcsuefBY7tjUssyyzLol62+eZUruSUSEzvSSuuMd5Z8N0nOcMy2H30PpDuAofi+KmfFuel+m9hnnBsD7gLGDE3t/Z3pH67UdGxzQV8W1zRysIWHqNYl/6FyFH1Y8AryI7xVYSvlUbgBEGpWbJ9kwil6j6JcFeR64BL8xzjb8omREglsWuN/WAS+pvxHOdBa+l6bSCAeKRqAPg/QCD4JegR9yL0P6BakUxH4HP83p32qou1kANlRsTEvJ4R9e14BOqv96H+hqhXZBVpYerCjTDYyCFuqdplqX3rbeqy9adtGXB6YGdg3kBi4C1maCzLZQwsLZS9bp2UvW3Xr2knULVh9VnU65Wijz8Sp8+vHlsxQRAw/hnykewq9NrBDvOETlzr3fwqeE/dyclTY1sYaEqcuK7Or8QK7vFcCngTuBfvwv/DpgN34R9nRPxyGKN2Gn8RPAqxa4urlAwleISFZVXwD9HyF4bbOmfQiyNRWkN+EXqJ9C0cfxjYy1QEqQcMb5KZA7i8fm8Q24S8pfTadmzq5SdC9+HUQK9IcHcn3XAt8Gtq3Irh6q+wcziQlsSpIxLaMrvTwaKQy+HB/v7gAdACkAq0H3KfoUyCZBUPQw6CGF1apuJ+grF7Kuqhqt7lhz9+qONR1jhbEXD08c/p9Lui9tWrxT9B6n7i4qxDv8s4LDd6KVG6EI8c8Y4Bsjz1M5XWyuzHv78c8nKeD7D07svZJivFvbsaHSug1TA+v4MnVbkV29E/jf4re9wG34X9aL8Xm2Dxc/O4ifB3mWELysLWy7NyAotzla4gTZHBA8XKwXInKBSPBaZM6dLxvG4a50zpVdaK3oN0BfC3oeaBY0VPSJU49z9yhuJ2iOio2ISvRF0GtANwJvAH4d+DqwfiDX9/JZTzWnFRFZLyLfEpGnReRJEXlv8f0PisgBEXms+PrOknM+ICK7RORZEXl182pvzMLpSi9/GvhK8dsVoLfhp6deiN/hurgWT/cB14KuBV7WFrbfHxAsyO7TqroFn/wkA7AkveS8C5dd+FpFtyzE9csR5GpVrZTA41v4dLrn4afghvhF0zPdi29wTDL7nhPlnmlfwE/Dno53vwZ8DTjv4MTeV8z9E5i5WEPCzNd/Vnj/fHzvwBbg+LCviKQDCe9oS7VfHErqIaCRadeOhpK6LAxSd4jIzF4O18DrzkrV7czr1M6ZqZcVPQh6N6cu0C43TUzwN8alc1wupehoyTUOAJVS7H4F+PhAru8XixsNmiZY4MXWEfA+Vb0Mn4P93SIyHaj/VFWvKb6+jK/X5fjsNVcArwH+qszvljGnq/+o8P45oAXFlYt3t7elOi5JSfpBfBruhlDVfkUvVvQOTp1t0rQ8/5FGjxdc/tkyWw0cxa95mPkc2lOmGMXHu4pTfovSnPxMMVsWq/8C/u7gxN5fnrkQ29TGGhJmXlZkV98DPFzh43PwuymXnbOYDbM3tYcd/dPfBwRb28L23YIktRna8yKyqsJnlyu6za83WDixxvc73F3qe6uGVXXoxA1Wn+DUYd0YP9rjj0BjRR8tc1wlt4I+quhAsYQX8D1o5azF73D9R0Cd+2+Y+RMCSe41G1U9pKrbi1+P4ucQz7aXy5uAz6pqTlVfxGdEuSmhH9yYltaVXv4QcF+Fjzfg49255T7MhNmb28PO4w0JQbZmguwLQKXdnmu1C7/+7xRO4ytU9RHVhY13+Th3Xz7OTce7YyfHO7ZTPlVs6XoThx+hqDbe3Qw8jp/KBH4aVKWNXdfi/1/9H3yDxtTJGhImCb+N79msxQH8Hg3rs2Hb1pSkNreF7beFEp4fSjg618nVEGS2Oq3EZ3yYc4O2pKjqsOKuKX7bM+UmJqfcROeUmxiYiie/id+EbqYQ9HHFbVXcw37Ng15Lbbt23wW6038pZ1Nd75RNWTl99IrIIyWvnyh3kIici5+COL3L63tEZIeI/L2ITC+GPBvYV3LafmZveBhzuvltyifKqEhVD6jqJLA2G7ZvDSTcnAmytwYSXBBKOJFQvcotZp7WG2t0g6KVGkGJU9XRgitM7zexPO9y+bzLdeRd7lg+zn1LVSt1aD0JbMV3UE7gpyXdWsOl7yyWAb5xV83sg9fUUL6ZwRoSpm4Dub6OgVzfb+OHUf+lxtNfAKZE5L5QwhWZIHvb9BSJdJC5HN+TMB8PhpK6cZ5lJEyf4ERqui5871EaWBFKGFJ5MdqN+JvjjfjNe+pxueK2ggbMsrdFiR8tpvg1C00Sn9rUr6o3lLw+fsolRZYAXwB+TlVHgL/Gj05dg58e8McnaneKpk2bMGahjBQG20cKgx/ETyf9dI2nv6i4Aui9AivSkr5VRFIAKUlfDsxrDYWqPqzodXMdt5DzdxxuByfi1XS8ywA9gYSIyAUVTr2BE/FuSZ2XvwLfGImp7jn3hw9O7C03pcpUwbI2mZoV58/fDnwUuA7/C/uVWU861UpBupnO7FRyhwskWJkNsvtyrlwChuoIMkV1982MojsESTwlrao6xd2naI/6jeIqTgFxGudVw5yIVL1DeI1WcvKQ8VzWA78B/GJjqmMqERa2h6e4MeIXgH9W1X8DUNW+ks//Fr+RIfgRiNINttbhkykYc1oaKQwKvkf8z/APtw9Qe8rsVUCXopuAk9YuiUhvOsgcKLiaBjlmmqCK24ZT1x4gO0SSj3cA+Ti/NdZ4hapbougNs9QjUtUpkep3CK9RLycyPVVjLT497HvnOtCcykYkTE0Gcn2vwc9B3IpvRID/hd1X8aSTPY3vway46ExVybv8vHZXVnST4k7JdlTGzcDG4rqDhOk9DneHopfjh1grbtbncK+KNbo3+TrMy3sGcn1vaHYlTOOIf6L5BPC0qv5JyfulCxTfgs+YAj65wttFJCsi5+Gn4z20UPU1ZiGNFAZfBTyKzxo0PcJ9C8czNM1OVZ8u7qNQMc2oqhK5wth86lncRHXHnPVBb4w1ump6XVSSYhdvLbj8nU7jyxXdQPkNV4v1aMl491MHJ/a+pdmVWIysIWGqMpDrSw3k+n4Q+DLlN4PpxffUzGYbfjOZ0lR0eU6d2zmRDdt6Qgk3U39WpyNCcP3chwH+9+DaJOePqurumPiuWs6JNY6Tun5CssA7ml2JM9FCLbbGjyz+APDyGale/1BEnhCRHcDLgJ8HUNUngc/jNzL8CvBuVW21f7fGzMtIYTA1Uhh8B/7f+NVlDjkbZk8hrqqPKu5S0K3K8d+RAqeur5hKB+negKDueKeq/Zzo2JtTrNF1sYsTWx+oqnun4slaRgBw6lptSmQG+L5mV2IxsqlNploO/4tW6cnkbcB3AR8HXl/m80cFmX6w34RfaD29o+VJW9qLSEdIeGkYtl8au+ipKTfVVrx+pcVZ4Id2C8AyQR4IJOyYJWNTJbMtVquRHqDymoeyAgkWNKNGld42kOt7z4rs6kp5wE0DLNTmUap6D+V/p788yzm/C/xuwyplTPNNx7tKna1vBd4IfAyfyewkqrpDcdeCHx3Hp0J/CZ/a9KTpPCLSJoSXZMLwEqfxM3mXP4oftZ8r3uWBbpAHFZelJLtfNURkXnOpSjl1e6m8o3SF6weJXT9Bbzk4sXfV2o4NR5pdkcXERiRMVVZkV7sV2dV/B/xehUNuA34Ff3P96RmfTQ+5HsRvQPOn+OlR5+AXYZVLAQdAGKQu7wg7z+9MLbkwE2QfBkYCgnuyQdvjKUlvAfYCxzrCzkJH2NmVCTIPtIcdN2aCTEcdP+atim7xO5PWT1X3Olz73EeeLNb4RqfuybmPXFBp/L4BxhhzRuhKL3dd6eWfBD5Y4ZAb8WvI3gL8OCUJB1T1iWJa8UPAZuBP8KlOz8XHu4pTXAMJL80GbRe0he0XpiX9CDAkyD3pIPN4KOEWfOfbUDZom8oGbd0pST+YDbLXtYXt3bX+jE7j25zGW1TnHe/2Ra5Q89o+p/EtTquafryQQmxUombWkDC1+g3gLyt89h5g/Yrs6o8B343P5TwFiCAb8PmazwZ+jhr2KZjunU0H6Rvbw46h9lTHHakgdXU2zN4lyH5gr4gsExFJB5lbitmf6lljkcHnk95d7kNFHys2NHaXvFdurccy6suu1OvU9c992IJ790Cuz+4VC0RY0KlNxpjKfgff8VXOTwHndaWX/x1+hOKIquYVF4Oej+90Ows/LbDq9KXT8S4MUjdkguxIJsjeEUp4dTrITMe7fSLSIyKkgtTNIpIuppatVdqpuwt4QcvsFqeqj6u6Laq6q+S9cvGu26H1dNz1tGi8e9fBib22yWYN7OHA1GRFdrXDp4acvnGVzo8OKU55WJFd/f/w297fJsjdwLvw05guZh5Z6AIJTho+bQ87bmsPO9bPPE6QFdSY67voCaBd0eOLxxXdreiD+FSYdwH7FH1G0c3AYOmmdn40It6n6GV1XBuHSyqneJIuZzq7llkQkuDLGFOfrvRyh5++NAEwYz1QAPzeSGFQutLLvwicLyK34tcU/TR+9GHe8a50mmMmyN6eDdrWzjxORHqoo/NMkCeADkqSpajqblV9ONboyljjuxQ9oKrPOHWbY42GVbVQcuy+XDz1otP4ilqv7c9380qq0iAXAa9odiUWE1sjYeoR4Od7DuJzQ4/h55SOAesHcn1/KshvrciuHjmWO3Ijvpf/C8DPJF0REZluNMyUZpYh5FlcjR+mzil6D35O6+WcvN5h+qH60uKf0ztkTzlcoZilqS5OXT09Owvhh/DT0owx5kySUtWXFB0EXYsGw/jGwShwluI+OpTv/43uTO/wUL7/Wnxn0+eAn0y6IsVGxSnxTpAsM9ZeVEPRK2ONFMiJBveCLlN0IyXxzml8UrxzGm8PCAuKTkUuysca1x/vcPXuE9FoPwT8b7MrsVhImREtY2Y1kOvLAr8uyAeovHX9PuCbwPfib3COBRwBU9W9BS3UtPgrKbFGT+EbH7U6kAmyg4EEG5OuUwIccMOK7OoGpMk1pXouWqWv/vO3JlbeZ7/zY9tUK+d0N8ZUNlIYzDiNfw34NSrHuwPA1/FTejtY4Hjn1B2YiiebssN8Ls49QflMjnM5lA4yRwMJGrKnxTwpcMvajg2W2roKNrXJ1GxFdnVOkI8BQ7Mcth7fqp/uJVnof2v17gA9L8WGeb3Zl7oFqSnzxgIKgF9vdiWMMWYhdaWX5/HTeWfLXHc2Pt5NjygvaLwTZOlCXm9aMd7Vm/65u8JsglYgWLyrmjUkTF16sqsOAD+Lz7O9a47Dm6GNWTa9awRVdY54F1BvD0ufiKyJXPRALp66x6nbn2T9EvC6gVzfsmZX4nQnYoutjWkl3Znew/ipuV8Bnm9ydcpJM3tDJ3HFjWOfw68drMdRETk7dtGD+Th3TzGFbCt5zcGJvT3NrsRiYA0JU7ee7KrP9GRXvRa/ydzvN7s+pUSkMyBY6NRyOaB7Huf3TsWTuyItXKroHQWXP5hQvZKSpfweISZhIpLYyxgzf92Z3s91Z3qn493vNLs+pUSkPR2kn17gy+bwGQrr1Z2Lp3ZFGl1cjHettndDmjJ7hJhTWUPCzFtPdlXUk131q8APkuimbvMjIllBHl7AS7YxvylVKfwmRN3AS4EErZjR4rxmV8AYY5qlO9Mbd2d6fxO/30DLbKomBNlAgoWMd1lmbCZbo+l4txzYE0jYihkLz212BRYDa0iYxPRkV/0TfnF1q5gQ5KqA4CH8xnWuwdcTStLo1UEBQgm3ZIO2pekgc1cy1UrUq5tdgTOBTW0yprV1Z3r/BfiuZtdjmoiMpyR9dSbIPizIHhof78AvMq+XAgQSbs4E2c50kG7FePeaZldgMbCGhEnav+N38hxdqAuqKqp6vPfe57uOtwLXikhWRG4KJdwQEOwHnm1UPYrTSOazS2gsBFvTQeYukZZdhHbrQK7PNutpoCT3kLBmhDGN053p/RJ+o9UFi3dApXh3jYhkROTGTJg9JxNkDwjSsOlOxdTrR+dRRCzIPSlJbRJp2SQjNx6c2FtPGvkziu0jYZLWAawEFjKLxIjDPS8qDphU9A7KpOkTkQ2BBiMO9wwn9oCYF1U9AhxTdEhxZ+NziNerQ3E3TsWTO9rC9lZMiQcwviK7ut4sHcYYc9oYyvcveLxT1QmHe0ZUYny8uw0/n/8kIrI+HWRGC67wlOLq3uthxrX7FT2qqiORRmcx73inN+Rdbmc2bGvFlOfgN/lrmenarcoaEiYRx3JHAuDD+ExOC5p6VdHHgTuVufdEEZGuQIOjLoFRX1V9yRGvAVbNuzAvVXy18khhqy0APy3ZlCRjWtdQvj8APgS8l4XtNEPR7cAdVca7pekg3ZF3uXlf16nbX3CFFUBSowepklerOri2Y4NttjaHVn5gMYtIT3aVA77IiTzaC8Kp26LonTWeNpnQ5VfRmJtgq+5uDcn93ZmKklsfYQ0SY5LXnel1wBeABd2ZuRjv7qjxtETu2YKspPKGfPPR0cIbI1u8q4I1JExierKrHgZeCzyNX4TV0MVeqrpL0ZtrPU9ENgLPJFCFLJD4Xg+CHEq6zAQt6FxgY4xpRd2Z3seA7wCeBA5R/0akVVHV3YreWOt5InKZEDyZQBXSzC+ZSFmCHGjhNNUW76pgDQmTqJ7sqq8C1wI/RgP/fanqPodL4R/maxYQZKGKseFZiEhIA26sirbqQmuAPc2uwOlOxPaRMGYx6M70fh24Dp/6vGFTdFT1QHE6bl3pVtNBeinz7NgTkUCQ+WRpKkvRlUmXmSCLd1WwhoRJXE92VQ4/7SfREYlidiacuvscLmZ+OZ6FedZPVSdozFBvpKojDSh3vj4D/FWzK3EmsKlNxiwO3ZnePD7eJZqEoiTe3e9weeD8eRQnzLN+qjpJY+JdXlWHGlDufH0O+MtmV2IxsIaEaYie7KpPAZuTKk9V1eGecLhDxSwV586zyHbmeVN0xE8Ct82zHuVsLGjh0QaUOx+/tCK7+vtXZFc/0OyKGGNMK+nO9H4G+EZS5RXj3eMOd1jRW5j/RqAdlMnsVIu8y+9Q9PZ51qOcyyNXeLwB5c7HrwLvWNux4d5mV2QxaOXV8mbx+xTwsvkWoqpPOtwgUOsis4pEZDXKYWDNPIppRH7pIwHBM2lJ39SAsuv1oRXZ1R9pdiXOJDaOYMyi8yn8mol5UdWnHG4AqDWJSEUiskKQA4qePY9i5tUQqaBfCJ5KBekbGlB2vX5/bceG3292JRYTa0iYRnoxiUIcLk2CjYhpAcFuh5tHQ0KG5rnM4hQBwdOZMLsp0ULr1wf8PPDZZlfkTCJY+ldjFqHdSRTicEKCjYhpqSC9t+DydTckAoLRJNKmzyjzyXSYaZV4dwT4ReDTza7IYmMNCdNI+4Ax5p8i71gCdSnnkvmcHBCscglOixWCLekgk8jGQQn4KvD2FdnVQ82uiDHGLAL78Vl+5ruvxGACdTmFIJfh1wXWNaU9DMKznEuuISHI1lSQTmRj2AR8A/ietR0bGvWscVqzNRKmYXqyq3YDH0igqEal1ZtvmtXLgGeTqAhwKBNkbhCRVshg8W/AG60R0Ty22NqYxaU707sP36M9X4ku2i5xiHk88wlyMfBUQnXpSweZa0VkdULlzcd/Aa+zRkT9bETCNNqn8A2BEeBuVf3OWOMXRKQz1rgQEORDCW8RkVPWGzh1z8ca9wFRIMm2eYvzULvnU4aIIBqMajLDvWdFGm1NSzrxIe0aPQ/88Irs6nwShfVN7r8SWA5sW92+bjyJMk9/lrbVmEXqX/CzE8eBO1T1dcP5oRczYaZjJD+cz4bZwrLM8psCCdpmnpiPc7sG84OHM0Em7sosS7RSqvpMweU751OGiJCS1FSkifTrrY402pKW9F1JFDYPu4EfWNuxYf5bfwN7xnZtBFYA285ZcuFYEmUuBtaQMIk5PLk/s6Z93UkPoD3ZVSPAx4rffubw5P5fAz48vbTA4RDkvpDwNgCn7gVB1gFBpNEkcIcgiWV/AlDVLQ53LfMfgkaQSxTyzHPhtaoejonH0w1Zz1bRJKfmJf//VmRX17wJT9/k/hD4CaAH2Fss9zz8MP1G4O19k/sHgFvxmxV2A/8KHATuB6aA78M3OPcAT65uX9eonjljjJmXnYPbsxuXX3fSA2h3pncU+Jvit5/eObj9l4H/Mz2mHkURoaTu7cosux0gH+d3p4LUWkFS/VNHRx3ujlDCROOdU7el4PLXAF3zLSuQ4FKUKeCUhlAtVPWII55ozPrtisrFux9d27FhuNaC9oztCoAfB1YDL+Cnb5/LiXj3vXvGdvXjszoewHemfRY4CtxbrMvbgQn8WtInz1ly4aKNd9aQMIk4PLn/bcAPH57c/8417euGDk/u71jTvm6izKFPz3wj1rgt1vj+lKSWRxqtxj9IdgNXAQ8VGxaJUTQkgUZE0VKYX/YnVR116o6K6uUa6F4R2ZBQ3eaSxt/IOorff3BFdnW96e5+BfjdWT6fwg+rlza4jgJr8ZsKHit+XsA3NrRvcv+XgS8A96xuX5dIj9FiINicU2Na2c7B7W8Bfmzn4PYf2Lj8umM7B7d3bFx+XVXxbqww2jERjd+/PNvTfXTqyEpB9iraBVwbSvhQZ2rJWUnW1akLSKARUdSBXwtSd0xW1XGn8SGUjRroSyJybkJ1m0sGP1I0PTLzu2s7Nny7zrLeB/zhLJ+Xi3f9wFn41LL9xc/z+Hgne8Z2/Q8+3m09Z8mFU3XWqylENdmsM+bMc3hy/4XAk/hfmmeBfwfehh82/MSa9nWfKzn2zcAXKxR1Us9+QPAocIGIJHUTLPaEuAnmvw/FcbFGW5lHlg1V3e7UXQtIW9i+NQzChZzeNMmJ1FO9K7KrJ2stoG9y//XAI4nW6mQxfn7vEXyj7Qn84rgtp2MDY/Ula/R7P/79iZX3F3f/yTZVbaX0isYsWjsHt5+LbyC04aeC/hvwXfgOsH/YuPy6z5Qc+zrgvysUdVK8684s35YN2y4KJEgy3vUXXH5E0flsZneSfJzfomjdU5JU9bFYo6vx8W5LGKQWcnrTdLwLgRVrOzbUPN12z9iuK4EdSVesRGm868PHu28Cm1u1gWEjEqYuhyf3r8ZPWXLA1Zy4IV6C750GuAC46vDk/nvXtK/bf3hy/+vww3mVlLbeHxSRmxOuNvgAkHS6uWy9J6rqhFPXRnHrgECChRqNmNYODAO/Wk8jouh7E6xPOSG+B2y6F+w78f/GBvom9/8+8Fer29fVW/fWI9gaCWNayM7B7b3A3+If8q7ixNSeizgR7y4Crtk5uP3ejcuv27NzcPtrgNl6BE50mknwSFvYfkPSv/eKe2o+D/0V1D2NV1UnncYpjse7MNHZBlVox0+f/dV6GhFFCx3vXgv8MjC4Z2zXHwB/ec6SC8uNfjWNjaCber0VeDO+J+aCWY5bDXz08OT+twP/SZW/hAFBIzZ7A7gQn6IvMYLkqD8D1OPA5cVy+oHepOpVg8PAFQO5vnqjWCN2O63GCuAjwNf7JvfPK5Vvq7GsTca0lLfg491b8Q2GSnqBv9w5uP1t+JGId1RTeFd6mTSi80AILsY/OCcmkKCAn/dfjx2KbvRfyhDQjCyFh4HLD07srff5N/E9raq0HPg/wDf3jO26rEl1KMsaEqZmxUbBz9RwylvwvTlV/3tTVFU159RtU9Xna61jJSJytiBP4ecwJiKQ8M6AoK/W81T1HqfuyuPfo72KnjKntoFifJC5GHgX8K2BXN9vDeT6uqstoJiV6bbGVK9qtwFP9E3u/63iom9jjEnEzsHt3w38XA2nvB74e3zPclWK8S4/GU1sz8f552qsYkUisiaU8EkSjHepIHVnOkjXnCpVVe+NNSp5ANbuJsW7C/GJQb59cGLvhw5O7O2ptoDiA3yzN9C7GdixZ2zX7+wZ29US8c4aEqYeFwC1bCQj1LgpnaIdDjeu6PWKJtqjIsj1AcFEQPAMPsNQXVQ1F7nC5thF33S4qnPiqepE7OIdTt0dzPh7mYwmblDVXfXWqQY5/I21i+IwM/4G+UHgmYFcX7XDt78y9yELIo2v+z8v9sbE9M7WNiJhTEs4D79nUC1qSuYxkh9eenjy4MhQfvC6SAs1ZxGaTSipGzNBdiITZJ8V5MV6y1HVQi6a2pyLc98quELVU0lVdSp20WOxRrczY9H3ZDR+k6omtRfTbErj3fRz753AbwJPH5zYW+2itF9uQN3qkQJ+Hfj8nrFdTV+iYA0JU5PDk/uFeaZ+q9Kl+FSiTpBEp62ISEpEekTk0oBgWUDwXEDweDHN7DPVlOE0frzg8rFTtynWeCVQy2LWvczSEMu7fH8NZdXK4Rf5Zak813U18IsDub5Zc/P1Te7vBM5Jtnrz9r3Ap/om9zdqatyCEJHEXsaY+uwc3D4d7xr6i6ToJRSntbaF7Y2Kd5ekg8yKTJB9LhNkd6QkvVmQqkYEIhc9MRGN5yKNNsUuWg3cVEMV9ipasSGWd7lEG04zKHPHu1XALx6c2DtrzNgztquDBJO0JOS7gH/eM7ar7nWaSbCGhKlVG/DuBbzeCyJS02hGLURkmYhcLCJXBxJsCgguLjYoKqYzi1x0T+SiyzmRNrX6IWzVh5y6lcyyYC1yhVtU3WPVllmjaLZrl7iBWdaz9E3u7wW+RfPmi87m+/DrJtY2uyLGmEUtC7xnAa+3O8msTTOJSFcx3l0VBuGmdJC5JCXpzVB5V9V8nLsnF09dSnH0XGuLdw/HGi1nloQkkSvc5NRtq+HHqEWB6uLdNcA7K324Z2xXD/B14O5EapWs78Gvm1johevHNX1IxCw6l5BcTuo5CTLA7Ivbkr2eSIDSoegkJxoKx6lq5DTu5eSddFKqWhCR9Ixj9+MXpV0HDAD9qhrhFwnPKh/n89lU4gM/jtp2AHr/QK4vB/xv5AoO34gcxPfgfBW/8U6ruhN4sG9y/6bV7et2N7sytRGCxnaAGmOqcyF+keuCWJru6gMSS9U6FxEJAoJOlAnKTD9W1bjgCj2cFDc0pap5EcnMOPYAPt5dDQwBR5y6PFUsqC7EOc2mZu4VN2+1xrtfOTixdwT4RsHlI3y8G8LH66/gf65WdRvw4J6xXXefs+TCxNaUVstGJEytluPnGy4IRW9x6u5bqOsVrcDPpzy5LqrjscYPcOq0pIuBbarqisc9oaqPOHUdTt3NTl2/U7fcqduoaFULkyONblLVqqZZ1SCmtiH6GPh87OIvUQwMwEP4HalbuRExbR2wrW9y/+ubXZFa2dQmY1pCDwkuVJ7LaGHk1tH8yD0Ldb2iXsqMSKjqRMEVHqCYVbDEBcAjqhoXj9upqo/EGmVjjW6KNRqMNVoWa3Sl4qrK6BdpdIOqPjXfH2SGWuNdBPxr7OL/wXeYHQG2AZ+jtRsR09YCj+wZ2/Xmhb6wNSRMraZ/se6l8kY7SVuQreNVNVbVPL5XpWPGZxMFl3/KaVx2Ko9Td4uqPujU3ePUXenU3YAPQuB3s6x5DqOi9ea5rqSW3hnwu02juA5O3Cuupf5Ut83QDfxn3+T+H25yPYwxi892fLy7H5++vOEcruI0oyRNxztF93FqvJuajCaeKLh82YZArNFtTt3DTuN7Yo2uiDW6gROpy9dQxzrKFoh3/QCOOMWJ6VtXAkeTrFSDdQFf3DO268cX8qI2tcnUZE37uhHgR4qLrr8Dn53iRspMA0qKoher6hERWdWwa6gOO9w+/EP/zRRvJNM7vyt6AP9zzlbPWyuvrKid03gskKa29RVACEb15A6ry/CNu8WSHUmAf+ib3N+2un3dx5pdmbmIYNmWjGkBG5dfNwb8WHHR9cvwD2o30cB4NxGNX96ZWnI4FaTWNOoaqjoSucIeh5uOd6ni+wA43EFFZ90QVnG3aILxLtZ4osnxLgIICCbcyfHuKvxai1obJs308T1ju9rOWXLhXyzExWxEwtRlTfs6XdO+7qv4m+sG4OEGXm61w42p6lADr/EYfrrOCoqLsyJX2Fxw+ecKLv9U5AoLvlFcwRXOdhrfG7los6oeLY6WLJQjqnpd7KLNipsZUC7H99AtNn/d5/dAaXmS4H/GmPnZuPw63bj8um9uXH7dy4D1NPb+13t0qm8q1nigURdQ3KMOdyV+FCEDkIumNk9E489ORONPTUWT3Y26diVRnF9fEu/6VXXBplADA6p6beSizQ43s8PwIhZnvPvzPWO7fmAhLmQNCTMvxQbFAD6/ctV7KdThfIdLeg7lcQ53ygJop5rFr3+4nAVccHfi+u7CyWjy9lw8tWkiGl+Zi3M7VbXufS+qoar9sYu3xS6+P9boaUU3ceq0rAKLdzTz7/sm9y+G9R3GmBa0cfl1x/DxrtDAy5w7MHW0YYtmYxd3n/KeujQ+mcrlnJiWu2Ac7vzJaOL2XDy5aSIa683FU0+r6kuNvaoOgG5TdfdEWnhacZs4dVpWxOKNd3+7Z2xXw9d3WEPCzNvhyf3t+AXYbwRGG3ipxNM6TAsIBoEdpe+FEizI2oxqxRpdF2v0oqoOJlmuqka5eGrLWGF0S9/kIembPHS90/hi4JYKp3xtls9aRaV5xu3Ap/sm97f0vW+hFluLyHoR+ZaIPC0iT4rIe4vv94jI10Tk+eKfy0vO+YCI7BKRZ0Xk1Q3+qzCmpewc3J7B31/eiE9C0RBOXcOmT4VBajQgeKz0vXSQaqnhy1ijayKN9qhqzbtoz05j0C3+hQLXRxpdgM98VM5XZ/msVVSaZJbF7zPR0GnIi7WVZVrLhcB9+BSnDbv54be3bwgRuTPQYJvDqapqrNFWp67leq5zcW6TkN+bDtJPBBIQSHi+iMwrf7RTt2Ngqv+u6e9DST0rIpU2EJrCp1ZtVcrJjYi4+J5wYk3H1fjMWw0b4ZoPYUF3pI6A96nqdhFZCmwTka8BPwx8Q1X/QETeD7wf+BURuRx4O3AFPkvI10Xk4ukMLsacAc7HJxs5RpmUqUnJBJlEO4xKBRLcIUH60bzLqapqPs5tjTS6olHXq1c+ntpUINiXDtI7RQJCCc8VkQ3zLHYncDzeqeoLVM5CWKC1GxHT8U6Kr3Lx7gr8ovHHGlWJlu6VM4vGh4p/rqCxC3BXNPiB5aqA4Fgo4UFVPZcq9ntoBkU35F3+rql46i7FzXuq08x84KkgHJrl8DZad75ohN/FNC752uE7TGb+u1x0KWEbQVUPqer24tejwNPA2cCbgE8WD/sk8Obi128CPquqOVV9EdhFbbvcGrPYTce7HhrYGZt3+VXFfYcaZWMmyA5kw7aDDl3HiaxLLUVx6/Mud1cunrzLJRDvmLFBnTLrCH+axq7/nI/SeFfAzwqpFO9e18iKWEPCJGHmvgqNstHhDscaP9eInTBFJC0iKxBeyITZcVo87VtKUg8JwfGFYao6WHCF+1S1v9I5qtofa/yYqh7/2fJx7qRFffm4cM5UNLV5lku3aramFH4oN8OJdR2V5jH/UJ/PPNaS/JZ0ybyAXhF5pOT1E2WvKXIuPr3vg8BqVT0EvrGB34QQfCNjX8lp+4vvGXOmuGQhLqLoZYcnDx45PHHwuYloPPGH2WK86w2D1O4VbSsLgYR9SV8jSSlJPRIQlHRa6BDofaCzxGntB30ctPRnO+l4QdYLMlu8a9Xn5JnxTpgl3u0Z29Wwn8OmNpl5OTy5fwl+g5qFMv3QsqWag3Px1PMT0XhfZ2rphkyYmXNIVP28yU0iQibMPpCPc3PuyrnQMkF2SypIXQBsFJG0qo4UXGHHSH64J+9ytwkyubpjzY7xwvhILs4tX5btHgkl7J2Ixg+P5IdvB3oFGelIdTxQcNHSvMttKi1fcSvzLr+3rXIq8MWSBi9D5SBwOT4bx3MLV52m6VfVG2Y7QESWAF8Afk5VR2ZZW1HugwSTQBrTunYObm9ngRoSRWsVJR/nt3SkOuc82Gm8K3bxoTBIbQgkOGeu40NJbQ4k2ATQk13xUP/UkdUJ1DlRPt6lzxPhcpAM6Bh+mk43ftpRzjcWGMXPIhgq/nkYuAM/0jIK+gB+KtpdpeWLSG9AsCSuPNnhdIh3F+Fj3s5GXNgaEqZuhyf3d+GnPWTmOjZpip70QBO5Ql8oqV4ROb7/w2Q88cRg7thIweXvAO7JhCuqmVuZKZ7vYEHTrVZFVZmKJyc00ufHo7EbU0Fqd6xxl1N3fKM8RdsPTxy6avr7o5PHO2MuKjmmazwaL7dgOgbCQILZMpI0MltJ0lLABOXX7nwnLdqQWMh9JEQkjW9E/LOq/lvx7T4ROUtVD4nIWfhdXsGPQKwvOX0dcHDBKmtMk+wc3L4E+Efq2GxtvgqucNIDolN3RJAeETm+/4NT90TB5YcVvRPH1iDMzNmQECRdPN/F6hYy3WrVYo0nQ03tEpEe0N34vatKN4bNUn7n6YtLvl5K+QQhDgh19lh/OsW7hjQkWnXIxiwO7fhW7oILCI5vTjeYG7hn//jezMGJfQ86dbl8nN9zYHzvg0cmD185vTPnWGG0w1V3o5xuFOXycb7lFlnFGm+JNHpNpFG3op0FVzjfqUtqbmtEcdrSRDR++2hhtNJaiFa5bxTwvVBT+IAwPWd0po7i+xG+oZQHhoFrFqSWdVjArE0CfAJ4WlX/pOSj/wR+qPj1DwH/UfL+20UkKyLn4RunDyX6wxvTmpoW77oyy46nYy24wr25eCrMxVMPq2reqduTi6ceyLvclYreARBptFRVp6ooejrexYO5/pbLxBdIsEVEXl3Q/AqgE7/QPalZAhHFWBZKeGsgwQOVqpHQ9earNN6VrgOcqaN4bGm8G8FvrNcQNiJh5uM9nNzqb7St+BvfFLAJYCQ//OBwfugWIFVwhdv2j+3Z6XAbgZN6Y2KNr5uIxre1he3nTETjLyxNd11X7IktS0TaQwkfjDWedXfPhaSqONyFAOqHdxMrGn/DOel+EBBUWui34D1yFaQ5Mew8jm8EjVF+0eB0wNwDfBRYQ+UUsWeS24EfAJ4QkceK7/0q8AfA50XkR4G9wHcDqOqTIvJ5fMarCHi3ZWwyZ4ifAipls0tcOkhvdeoyqSA9lQkymwAiV3gocoUbgYyit07FkzvxGYdmjj5cE2v8UEh4QazRrlBS185MqlFKRNIdqc77J6LxWxv3E9VOCM7zf0qSaeXLxju04j5YM/dRapZa4t30cfvw8W4lDXzet4aEqdnhyf0p/DzDsos2GygVEKwuLgrFaTw2mDu2hJJ/x8VGRFn5ODcxMHX0qKI3D+UHt69fcs50L/VKfOpaR8mQaRiEuTiOp2jyg3OxAfFo8dvzAApxfj6jEDNTpIaUuRd0pDrKzZd9AGiZxlWJ6QnEbfjelyWc2pM0CWzGZ13pZOH//VZlIXekVtV7KL/uAeAVFc75XeB3G1YpY1rIzsHtKXyD+6cX8rpOXXp5dsWqdJA+D0BVxwuu0MbJU4krxjunbqrg8oeAmwsUHutMLckhkld1qwQZEAliETmeyjsbtkeT0cSkog3br6lagjyGj1PnAqSC1Hw2hK0q3pXblBY/2rpY490U8E3gN4EuGhjvrCFh6rEJ+HrJ94/jh9JmXdCZgFsdTkXlkUCCG1QpBCITcZVLPUcKw8dvmk7ja0byww91ZZbdUen4QMK70kF6c8EVNlU6ppFUFUV3RRqN47PpHJcK00dQ+kSkIxdP3VihiFOKxN9QA6rIvDScH5rqzp50/1Z870yrDPVW0oWfJxpyojdpH37DwVfi58uCb1i0HlnYNRLGmFndCny75Psn8PeOhqY9jjW+pX/qiHalux/qTHfeBESCTGmVuQ1ijUoXFV8daXR/Nmi7Eyl/68+EmTu7Mt2bh/ODTYl3RS+EkhoVkWtK34xcNCDIZodbkgky1881ZbOopngXShjHGk/vwTAtoPWfk6fjXcCJTs/9+Oeylxc/h/LToBLR6g8EpjV9E99SV+Df8C329y7QtYXiL0QYhMt721Z1CPI8fkShFsFIfjica1pGIOFdmTB7vyC76qxv3WKNN0caXUiZhWShhHeFQbhJkPOBajcumt6kpqq7sJy64PrbzGjQtLAO/L/PSeAAfm5pG34TtWl7mlAvY8zicg9+AzrFrxG6CT+tdyGIIy4AiMiydJjpwu/dUjHFd6Vy8nEuM9e+FNmw7a4VbaseSAXp5+usb90CCTengvQFMxsRAIre6XCb8Bkiq431NcU7/OyE0mO/ReM7R5PSga/7JHAIn7mqnZMTYzQs3llDwtRD8I2JP13Tvu6ta9rX5VjAVrty4uG/PdVxxTlLz79IkFpvrMQa3TgVT866u7GISCDBrdlU24WZMHsvtd/A6+LU7XC4ORd7i8iKlKSeaUQdBCltZO3G98wtFtOjJ+34lMG7VPWKfJzfnItz25265zl1XnHLWKjF1saYOU3Hu7/cuPy6N21cft0UCxjvcvHU8SGIUMJL21MdF3Iii1rVFL0h0ujJ2Y4REUkFqVtWtK28aEXbyvsCCRZkLyVBdgpSTXzpjjVuSLyDk9ZIvERrTmmqRPFT3tqBs4AXVfXyWOPNscaPquqzNDDeWUPC1GMt8ALwRwCHJ/dv4OR0bA0lyEmLZAtxfp+i59ZT1mBuYFS1uqHiQILbs2FbFEr4YD3XKifW+BFVHSmtg1P3UqRR6cKqWTnc3AnG61BwhVWq+jx+YdoErbPIuhrCyb1Lb4w0eljRTcB1BVc4Jxfnrm9S3WYlQJDgf8aYeVmNnxr5BwA7B7evB+6c9YwEhRKeNGru1B3CZy+qWS6anKg23qWC9G29batdR6qzUjajmgmyDZ8xr9SeQEKZbTH4SWWINCTeCbIKeBb/UD5C+RSqrWpmvHuDog/jp6Ff63AXxBpf17CLV/uPyphKDk/u/zDwawt0ua0Bwe0iEgAM5QbvHc4PLdNZFlnPZnm25/6uTHfNPe2q+kg+zq1RdF091y2WMVnQwvR29gP46TcDwPXU0Mj3OcDjrQWXvwnfI5EUXZbp3hJKOBFr3OE0lrawfX0x7eeio6pTeb/48Fz8TfcwsHbDkgta6ia47vKz9d3/9O7EyvvVG35t21wb0hljqrNzcPtv4hM2NFw6SN+zIrvy1un9kQqucF/kCkuBK+spLxu23ZcN22pOax5rvG1wamBlrFE1ezFVUgglpfjRnAF8xqF+4PrpeF4lDSTYkpLUDUk2KlRVY423KDopSDsgxfheV6Ot2VQ153D78NPBBP93vur8pZcknq2w1ReRmBZ0eHL/7cC78Bkj2kgur/NcjgQEt5XedPIuF9XbiAAYzB07a2l6WTx9o66WiNyQCbNTsUb3RC6qazRG0Wc4seZgZfFV801LRIKUpDYVXD7pxcMynB+6C99DEwCMFkbjrsyyzW1hWzMX5NVFRNoyQWZd3uWnM3GswQfkHc2t2Uw2JcmYVrFzcPut+IxNV+PjXVL79sxlYEV25S2lsUnVFaizEQGQi6fWZ4JsNL2RXbVCCa9f0bYyNxGNbR0rjNY1GiPIUyIyvd5vOt7V0yklTt0mhCRTwvppXZK6yzmnQRAEcLyTbnNxJHtREZFsoME5DvcAflryCvzzxrakr2Xj3qZqhyf3v+Lw5P6/xi8++z78BicXA/NJzVaLHuCkOZ5L08tWVTi2WucemTx8Tz0nikhbKKnbAgmeqOb44uZBT8QaT/8iJ5pmLyWpx5Isr8jPtDkhHM2P3ODUzbq2pBlUNa9e7Jw7vhlT5KItTt1zxSxYz+MXoO0FjtKinSm2RsKY5to5uP1lOwe3/yVwH36vlel41zPricnpzsVTJ+1EHAaps6DKtE3lrZ+Ixu+r50QRyXakltyRDbOPV3lKvrj24REATXiqUKxxIzqAZLoRAb6TLpTwZhq0I/R8qGqhGO+c0xPxzqnbqqrT60he4ES866eK7FX1aMkgalrP4cn9rwf+q8nVSDnccFjyuxBIUNW8ytlMxZOXxy4eCoOwOx/nXhovjO0T8TeTbJjtSgfplfk439eR7jwle5KIBOkg05OLp0Y5kVb0FE7dU5FG7fjepHys8UOzHV8PRef9d1HldTqP5QZW9GRX7AwkOD4apH6e5FH8zyXARKzx06GEty/EA63DPa2qI7HGGWANMUcDghGHuyPWeASfaex6TtxM/27Dkgu2N7xixphFZefg9tcA/9PkaoSjhdHxttSJ/iZBslSfhaisWKMrnLqBQIIVscZ7C3F+D8W8IoGEnaGEa2KNDqWDzDUzzxURWZbpWX108vCwossqX0WeCSVMi8hGVS0AD3Ni74NECNWtqZj3dUTaUqRWRxrtoGR36JJ410Ux3in6lCALEu+AZxQdVDQNrIs17sOv7bhV0UmUB/FZp6bj3SfPX3rJQ42oiDUkTLU+0OwKFPWq6nPABhFpCyQ4fnNKB+l7C65wuyBPKXp5DWWu7Js8eN/y7Iql/ZNHnMPNHLodA9Ysjbu29LT13jXzZBE5OxNm783HudtnfqaqiAiRRjEnhnEzJJyDXFW3xxonuXh4Ov92+Q/VrZ6MJp5OB5mtQKhoL/6GugbfYzaI/zlvjzU+lAkyGREpt+FPIlR1yqkbcurOA6bn8Z7jTuxD1MupUxI+3aj6zFewQBvSGWPKen+zKwAQa7QiH+eeSQXpcwIJ2qXkYTx20b1hkLpdVZ8SkVri3YqJwtgDban2Q5PRRKRouXh3TRREW9pTHeXi3Zqett77BqaOVlxrEUo4JSKXFo9PA9XudVStx8MgTLLMWeOdiKwUlacijbbgn5tnxruh4vu3K3o40CAUkYZN+VbVnKLHFD2H4qZ9nJzqtZ1Ts041LN5ZQ8JU69+BmhdpNcBlxYdDh/JIKGHUmVq6IxNmlnemltw+FU/tTAepFRPRxP3D+cFrqHL6UMEVbjsyebjSx0sARgsjdy3LdB8Lg9QpQ9uBBLcHEm5zJQ/zqrq3oIWpQIPDQC03+pqo6lTBFWbu+TAfMXMMgQoyFEi4VNFyjRfhxPB/lApS/SJS97zeuTh1zxRcIcZnqKjFRCPqM18CNiXJmOb6IrXfTxKn6KUDuX7wC4y3daaW5mMXPRppYVne5W9PSepJp64nHaTvbwvbrxSRJdWU63C3TETjlT5eAlBw+buy2nYkkOCU6cOpIH1bW9jx8FQ8Ufowvz+U1JjijgCX1faT1iQXSpjkesA5452qjkQadVC+QSScmN4dBwR9JWtBEqeqzzlcnhaKd9aQMNX6CLAV+AQNfCiuQQDcoCg9bSc6uttT7RtVlZSkDgvyYsnIxCA+nWqWKtOqziTIU2GQqvizp4P00lzsM/U5dTsijS4D0g53cT3Xq4aqHs3FuWHFJZXz2jFnIyI4vDS9FBGZcwREkPtDCRuaKjFy0VHqS8dYMZIaY85of45fG/H3+KQizSZO3fWjhZMzp0YaXQHg1PUp+pIgGwFUdQgf5zLFEYF6PBtIcEmlD7syy3qmJicUEEGeDCS8SETWCeGldV6vGgPpID0QSHBLQuXNGe9U9WjO5SKqG1W5X0Qamgrf4Q4Dp4wUVaFh8c4aEqYqa9rXKfDA4cn934lfeFRVz0ezTMYTI4reLgQ7A5HJNR1nXwqEI/nhB0cLw3P9ok9QZmGYILPuCioiFwvy5bzLdxf3taj3Bl61yBWe1yo2rqvSrMO70xS3AqrLmKHozfk4f5+IFFKSugooOHV7I40kkGAslHCVIMuA1bVkzlLVMYd70ak7VmdGjT7guTrOazyBwEYkjGmajcuvU+Dh4lqJp0l4PVvSUkF6WJA7VN1OhcnRwsgligbZoO2h9lT7KVNuZ5jEZ6OaedOZK95dsCS99EuT0WQ3cG61+0DMRyjhM4EEc/081aoq3uFHGwarLPOWWOP7BckLciUQKbpPUQQZE2Ql0E3t8W4C2KXoIPWNlA3g/x03hDUkTE3WtK/bc3hyfw/w27TIPNKZRISebO+mpellL2XCTOliYEYLw2fPOFyBAn4+P0Dcne15vDO15KKD4/uOhpIaCoOwALCqfc2cG7pkwuxFOZe7KKmfpZLIFbZELlqn6II2IorSBVd4IhNmqrmhZRS9TVXJa34Ef1NeBeDU4dSvYRBkazpIX6fo3ljjIwChhD2CnC0iJ00lU9U47/JPM795t3+5YckFswbK5hHE1kgY03Qbl193YOfg9hXAbxRfLWkyntiUc7mXnMYnjZ60hW2rZxyqQB4/Mg/gsmHb9nSQuWSsMNIXEIyISAGgI7XkWubQkVpy2VQ8dR7zXAA+l0CCLaGE6wRJqhFxPKX5XEQkFUr4VKxxNfEuhV/sjKIj+Cm+q/wF/X9FWwMNrgX2K9oHIMhy4OyZawlV1TncE8xvp+3/e/7SS/LzOH9WtiGdqdvhyf2/APwOJ3rv55xr2Eyq+u2CK5wFqkP5wSOBBOrUSSihTsWTXZ2pJaPpINO2NNN1E0DBFQ6kJHV2LfPVVdVNROPPxho3bI6oqo5MxZPgF3slwXHqzpizEmRwabprRETOSagOs3k+kOBgMaFpe6TRcuDCeZSXB9ZvWHLBkYTql6j1V6zXX/jMexMr7xeu+SXbkM6Yedo5uP1ngd/jxILnlo53bWH7t3uyvWsBl4unjgiookEggYtc1J0OMiOBBOl0kLlFRIg1PhAQ1BzvRgvDTxVcoZHTv8YyQSYWkVmyRNWk5ninqiM5lzvGiYXNjbRLkAP4+rUr2g3Mp3MyAs45f+klB5OoXDk2ImHqtqZ93Z8cnty/FbgDv7fEc8DXSD5DQyJEJNOWarsEYE2q/dLIRUdSQcr3FqiqzLiDpoP0zNGLilT16al4cqzgCpfS2IVmiEhXNmy7LxdP3cr8e4JiarypAii6fKQwvKQrvexoI7NTFF3k1CU5yvNfrdqIgOLGHTVt9GqMabSNy6/7852D2+/Fz0+/D3gW+BKtkYTkFJErtKWC1MUAqWDJpU7d8YXT5eJdKGEt8e6Z8WhsNB/nLlG00WtIlhRc4f50kL5lZp3rUFe8E5GubJD9/9m78/i4rvLg47/nzqLRaPEq27JsR3FiZ3OcfV9MwhpiCBBKKTSkJWkoZQmkdIG2QNuXFgoEwtoYQgmhQCGBELKwhthOnM12Em/xFlu2JUuyZGuf9c497x9nFMuylpnRbJKfrz/zkTRz59wjWbrPPdtzKuNevBWon2AdxnOqwUyko2y4RwvZiABtSKgJmle54Hng+bZo82zgL7F5+svVJcYYb3Bn7MFGBNj82BMpOOpG4q5xi9aAEuRcDPuQCfeQ5Nyj5pfAVhE5d4LnLwYD/B47T/RtwFMlrY1SalJaNuP8DcCGLV0bZ2I3qctXkou8c417sTFeQtJ7LQ3NvjTReNef7IskvHjR4p1nvHONMXtE5JQJFpVzvPPwXmbIPhJlzAB/BFqBG7GN3oLSbi+VL9cBX6G8f6d2UKD6hQNV51YHal4sRNlDGWNSe3pf2bO9++XK5oHmoGe83YU+52hckzx1IDnwgjGmt1R1yJBgA8CfABuB+0pbnfHpztZKlbU3YDM7le3UJkF2Qs4Zm8ZUE6w9f0bFrM2FKHsoY4zneu6ulHFDsVQ0nN5DqiQcnFMCTuAloGfcg0tLsJnG/hR4CZt5rKDK+aZPTS6FHu7Lh45C3ljFU7GCL94dcPufjKfiiwFxjTvf9dyiT9EJ+SrXYDNbVbsmed6A23/IGDPqJhxlYi42O8nbF1Wf0lnqyoxH8vhPKZV380pdgfFU+sPteZgKNKqIO5DPvRxGZDBPglkCiMHUe3gdhT7ncEkvucYY0y8iVT7xnRN0goexvf3lbA52LeDbF9ecVvCfmTYkVL4Y4EXsrpjl5mVgtSCXFfIkASeQ9w1fjDH98VR8neu5LwH4xHfM32xrpPW89kj75pRJvZTvc4/EwTlY4au4OuwPPz/4XMqkFgNHinH+CXqonNdGKKUmDcHGu7IbjRVke9hftXpmxex87bUwogpfRSzfZRpj+o0xTxtjXgQQjl0sFnOjF8Tc6BZjvBfyfe5R6nMoZVJXJ73khsHnBDkZKPvOKOCRxTWnFaXBow0JNWFt0eazsT2+/0cR9k7IwSFHnBWFz3Od/86f9mj7lj29r1z+Su/uk1Neakt/cuCYkxhMZTQVLdiu0cP5HF8rQMAJrqjwhZ6s8letqQ1M6xaRctikcDzbSl2BzAiO5O+hlMqfLV0bzwQagJ9QhvGuwhdqnx2as8IRp2L8o8uLZ7xNKeNeljLuKcaYzQZveFrRUGpYituC1gevJf1xRdJLrk2kEmvS2ZuKFnMnoGD7Rgyni63VhLRFm0PAGuwmK+VqeiELN8b0Jbz4S/FUPO8L76r8VfGu+BE849Xu7Nkx6gU05aUGHMfZ5xnviCNOvYgUZOg95aXmptdEHLNBkzEmlc0GOyUSL3UFMmFTimgDQKlys6VrYwWwGphd6rqMJp6Kzxr/qNwZYwZiqejGiDtwcb7LFpFkekeCmpRxR71Z9zARx5j9BtMpSL2IFGRqtSBzsZvRTR/2kkv53z8XLd7piITKWVu0WYDdlHcjAmCZMaZgU29c426Mp+JXcnSTn7yp8FVkVGZ7tH1pa6Q1eWDgwHkJL7Er3/UY5OEtiHvxTQNu/454KnblgDtwdV+yl7gXf7pQ58yjA6WugFJqUttOGTciAAzeWa7nFmxefNJLrI+4A1dhd8POK0EqMzku7sZOi6Wi8agbOd8zXsHinSDzfeLbGnSC2wNO4KqgL3h1hVMhfvE/V6hz5tH+Yp2o3FtUqrxdDcwvdSUy0MHRnavzzi/+ixyc/R7eonyWa4xJNg8cyGhkIWVSs1Mm9WqAS6fKW5zP+gyKp2JXDv3aYGaOdmyZKfpCvVzplCSlysuWro1XAHm9xhfIIQrYSRxwgpf4xLc3ZVIn57NcY0wqZdyMRlMMZrYxZjDeSaHinYgQkMCVw56byeTYx7lo6zh0REJNxLcoxMKA/NshIgW52TXG7EqZ1Hry/HM40Ne8fv2hDX8YSA5UjX/0sVojrVc1DzSHjTHd+azTWIJOMO+9UwVQ8CwjeSEg4uTtoZTKi28yCe6ZQr7K7X7HX5BNQo0xu13jPkeefw49ie4NLQPNv096yZrxjz5WLBW9KupGaowxh/NZp7GkTGoydMLnPfnLaCbDD0OVobZo80LKf0oTwBFBagtRsDFmc1+y9wwmtn398DLZcnjrmqa+fVenn+o9qXZhW8DxZ7XmwSe+ASCcr3qNYQAIC3JaEc41EQMUcfGZUmrq2NK1sQGYDCOvXVX+6upCFOwZb2tX/PASIG+7LhtjaI+2rT0SP3wVQG+yp7ex+uSWoC+Y8S7blgwAM/JVr9EYYwaAKoNZWuhzTVAU2Fqsk2lDQuXqRmATUEcZZq4YImQwA4KQzgWdt4vs/r79zdMrpp2dj1TdiVSyd3fP7pf29jY1eMa7eshL1U4Ogx0JL3FKa6R1d324PigiBRkt8Il/W5W/qs5gdorIeYU4xwS0AU8CG4A/B7Yuqj6lu6Q1ypju/6BUmXk7NuvbHAqwFi6PKhJePFJFNZ7x+h1x8hbvDsc69gtyVj7iXcpL9R6Od246HOucbzBXDXmp1hEn6/2YDF5jzI3uCfkrAyJSkA60lEm9nPSSM4BdwLmFOMcEdGCTAKwH3gu8srjmtKKN0GhDQmWtLdrsAL8CTgHeVOLqjCcMXGiMedpg5hpjXhREgAtFJOeAYIxJbOjYeOGimoVPLZ2+5IqJVDCeinc93frMy33J/ks4fi3HQUecBbmU6xmv2vXcF/yOf67BJBxxTp9IPYer9Fd2i8iZghRkGH2C5gEXA68B9gC/KGltsiDoGgmlysWWro0O8Ai2J/6NJa7OeMJ9yd6LHPGt601019UEattBqA1Ou9ARJ+cOJWNMcm/fK+fVBGqfnFM598rx3zE613N79vXv3RJPxS/m+HjX5hNfThkHDabGYF7CMBeIi8gZE6nncK7nHgHOoDw3I6wDLgKuwca7nxfz5NqQULlYATxMcabO5EPIYC7EjpwsNnal1EZBzs+lsJgbe/H3B/4wI+pGT9rRtbNiQVVDWzgQzvriYozh+fb1qyNuJNCX7L98lMMW7OnZt3NRTUN1wBfIamG7a9x5LZGWeQAVvood9eH8ZcgT5JCDk9cLdQEMLoz0YVMUK6VUtq4AHgOyXq9WIqGeRNdFQKA32bMEoD/Z+1JD1aJzchlNSHrJTZsOv1AbT8Ub46mO6unB6S1BX0WWU49svDswsH910kv446n4aJ1v83b37tp1UvVJoaCvYmFW5WPqom6kDsDBeaUykL/bE2PMYYPJa0dcAZyU/ugHnijmict+4ZAqP/MqF/wRKOgu0QUwfPrVmcaYR4zJPP3Cjq6da7Yc3vpkwAlMr/RXDu7gXbv64NrOeCrRnW2Fkl6ypyPW2TBGIwIAg1kacaMTSl3qiJPXXUirAzXtIlLwOakTkBryeQvlueP6qEQkbw+lVO6WzTh/Lba3dzI5Jt55eKd3xQ9nFe9aIwfX7Ovb+5RPfLUhX2hwB+/qPb2v9KR757PiGa9vINlfP0YjAgCDWTLgDrRkW/5QIpLXhcZxL34AKOj+HBM0NN41Y9cEFo02JFSu/q3UFZgIQZ5zxLleRNYAibGONcbEth7etnZ71/ZTXup86cpNhzcdjLiRGgC/+LfNqJh+uCvWtS/bOgR9wWnn153XD/SNc2hvVaBqQou7AhLI+sLaFettjSRjvZ7xzJFoz4Qu7AW0BUZMxtee/rgDaF5UfUrvCMeULQfJ20MpNWGTOt5VOBXPVPgqrvdMao0xZszsdcaYxIH+/Wtb+vcv3t/fdEVT357WWCpWC+DgbKv0hzsjbiTrPQp8jq9mQdXCGDDetbivJlA7oQXdIk7WN9Kd0e7WgWSkxzOGjsiRyRrvdgKti2tOK9i+WSPRqU0qVwXJDFFgKeyCuR4H57L0gtarDaabMfaZ6En0bnyx88VXF4RtO/Ly4AhC8rQZS3sXTzt5xXgn7k30NoV8oRmCOAf6m7cunnbypQD1VfPOXVi9YPWB/ubRyuheWNPQ7Xd8jRl9h6PoivX1zwxlnnQkkUrGvv3iz3oSnls7vaLmue5433nXLrroqasXnH8FQDwV76v0V2KM6fWM1+tzfK+u44inEjv2dDe3/W7funkJzw28sfGKA2fPXjLuzygH7diel5HuliuBP2A3obu7AOdWSp04Jsu0pqE8QbY64vRU+asvAYiloleH/dWd2OvjiGKp6MamvldejXctAwcGZx+k6irn9MwKzb56lLcOKSPW5Bf/DBHxd8e7Ns0Kzb4MoCZYu3xGcsaarkTXaGX0Lqo+qdPv+Ce0J0Rn9HBvQ3XmM4ETqWT8v57/blcslZg+KzT92cOx7vPf1Hjlk28++eorAfzij7nGxRjTlzJel9/xLRry3p1NPS1tv9//zJyE5wavWXjRgXPqTitEvOvAdjqOFu+eAPYB3ynAucekDQmVq69h10pMpt+hAR++mSJy9uAT6cZExGCmMcpeEK0DB1MjPQ8EehI9Y25Dn0glel/p2bNpX9/+2qSXbARcB2fuybWNiAjd8Z5XOqKdowapmaEZWyt8wZwXcydSyd4dXU0vJFNe6JTpJ736fF9ioG1X995Xzp+z7NWyk56bOBQ5sr+hes6pndHuloTnng7QHe+7BODx/c9f3lA9Z+sp0xec9fiBZ+NHor0bth/ZuyTg+Cv+6dIP7HG9VPTrL/xvVetAx2nAq+lgH37licDZs/OWIXeoucCPsBk0hi6cT2AbD/+LzdY0ObYPShPQKUlKlZdvAK+jvDMUDjdQG5g2ze/4zx76ZNQdcCv9Va6IjBi7u+JHRhuh90XdyJij94PZmLriR2pSJtUIuEDDzIpZRkQk5kb39iX7R23EzKyYuSnkC+W8mDvpJft2du96oT85EB7akIi40UP7+vbtOmPG6a/GO9dLuS397U0n1c4/9XC0uy2WSpwJcDjWfQnAr5uevHJRTf2mZbOXLP/jgediLf3tG7Yf2XuqI071Jy+5dU/KS8Xu3vSzioP9h5YaeHXGwKN711aeU1eQbOh1wI+Bczh2fWoSuAe4D9i8uOa0ose7yXQTqMrIvMoFD7VFm78DfLDEVdkpyCGD8QOXjnFcM7AgRWqHz/gqROTVXaAFmW8wTwIjXsB6Ej2jZruIp0ZuRxhjWH9ow+r2yKFTDWZouX4P7+TuRM/uGRXTT+2IdrTHUrHR1kh01ASqThnjexrXSx07XzwS61nhd/zbu2I9+2eEpi1qj3TuemjP74Oe8S7f0rnjhTnh2b1valyx4lDkyP7vbnqwOugLbImnEiPt4Co/evmxqpvPesuOP+x77kyDmTv4wj+s+XLdaFevxmkNbcaY2SIyagAZh4ftiZk2wmuXAi9w7P/9J4GvLqo+xcvxfEop9aplM85/dEvXxm8Bt5e4KrsrfeH2uBd3PJMaa51iM7CgL9m7ozY4LeQT35zBFwxmnme8tT7xXTXSGyPuwKjZDF2TGrWHo7l//+reZO8pHBtH/cCiiBvZXhWoOn3AHWhzTXK0eh+uDUyb0EjE5sNbNnbGDq/wiW9nT7ynaVrFtMaueNfuNS1rfR7eFXt69rwwo2J67+X1l684FDncfOeGe2sqfMEtsVR8xIXd92x5YPqHzn3P9kf2rlniGe/VBeb//OTXZo4a72rnHzTGTJtAGlqDnf41Ury7HJvSfOj/3b8AX1xcc1rJ4p2ukVATkXXmhgwlgDF7+oc47BPflYIMPz4uyFofvjYH51kfvjnAU8BFBrNjeCGCXCLIZkFeGn7u5v6WUedrdkQ7L4658ePyNXfFu3e2RdpXGMyIP6ONhzYefqXnlae3d+0Ya+1DXetA+54xXh9XX2JgGoDruaevPfh80893//rJB1/57Sme8U4CJJqKn7evr+UsYwxPH9zUYjDz4qnEMmDETfxSxmv83pZfNhrMMQutx+oC2X5k78lbDu9+zhiT6zoFh9GzUJzKsTt4vgJ8b3I3IkR3tlaq/OSUhjsDSTKMdw7O4bA/fIVPfMNHBhIhX2jN9OCM9ip/1bMzg7Pm+MT3pId3YTwV2zm8nFgqcmnMjWyOuZFNxphj1s8djnWOejMfcQcuTXrJzuHPR93oK73J3hWM8jNqGTjQdzjW+XR7tG2shsKslkhL1msNh+pN9NUCpExq6YudLx14omX12idaVi/28E4GSHiJ89qjh5YbY8zjB57dZzBzY6n4Mka+aSdlvEVfe+GHiz3jHZPifKx4t6tr/8kvH9nzvDGmK8dvQxg93i0GhiZOaQK+U8pGBGhDQk1MQXZOFORpB2crduFQh4PzlCCrGXlRtGeM2WUwc9LHrAH2Ozg7feK7SkTmOeJcIiJBH77LgHWCHDd5UpAAsMxgKhgyTSbpJbfHU/GxshNV7unds234k9WB6nkcXQB1nIgbvWTbke2XAbNHOwYgHKgcbVpVRmaFpnUPft46cOjyjuiRKzn+7372hkNb1rx8eO9JZKaCMdaUDNeb6J/9vS0/X2EwE8mksRT4BMf/zg1e4Aev7XdOno3nRqeLrZUqOwWJdwEnuK7aX7MN5GWgs9IXfiroBFczQuNCRFKu5+5Jeom5ASe42i/+NcD+Gn/Ny1X+6qt94psb8lVeIiLBaYHpV/jE91TQCY6UmjyQMqllFb5K/9Ce85RJ7Up4ibH2BQoejnUeF++CTnAOcHC0N7nGvag92nYZdjrqqKr84eRYr49nVmjmq51VR+JHLuuKd13F8fFuxubDW9duPLQt0/SyQbKId/3JyMzvb/3lCs94E8mcdAbwt8DmYc/PxI7yDMa7rxZ7YfVItCGhJuI72K3Y88pgwoKcL0i7INsdca7wiW8F8NyQw5LAWuwfVdiHb45PfCv84r/ah2+eI87Zw8sVEccv/stF5ORRzrsWeDVXdDwV37Sza+dxvS/DVQWqjpn6NJAcaHmu/fmXGOeimYmZoRlZ7XVhjDHPt21ZY4wxT7a8sK4tcnjooq9RpzI+1/ZSbcp4jbnWMxMP7n68aQJvPwP4Enb/kr/n2A13rgL+D3gQ+O4EzqGUUqP5LgVIq+l6bnXQCZ4X8oU6Q77Qy2F/+IqaQO0Kv/iHxjvXL/61xhifQGBGcGZdbaB2xbTg9KtnBmfNC/oqzhlerojI9OCMK/xOYMQR9ZCvcq2InDn4ddJLbm4daGkbr75BJ3jMTXUilWg9MLD/BSCrfY5GMqti9nHfx1iMMWb9oQ1rPOOl1rU981RrpC2jeLe9a8d010tNaBrVeB7c/fioDasMLAW+DPwaG+9+NuS1q4CfYGPhf0/gHHmjayRUzuZVLtjbFm3+FrblnDc+fDUigo9j53AKkkpvJocg69KNi+OISMa9B0NtPLQxem7dufsFmesZr2XjoRfie3r3jLvwa2fXLnZ07dxQG6zpD/kqae5vPtVgRpx/mq3+ZGR7bbD6grGOiacSR45Ee/bu6t7vesbzx1PJq59seeHpiBsba83IMRyR6dNCodU9sVghsk0A8HzblrNWLl6xO+g7GtiMMXHPmMOOSDVgRGTEIeYh/iH98QtDngtgR6veM9kWVo9ERBdbK1Vuls04/8CWro1fw67BypuaQHWliFDlrzomZvjE57nGBSDoBJ+qCdTmNd7t7X0lsnjakqb0GsHmpr490bbIwXHjVmesw98Z69hQ4asYCDhBuhNdJwPjZnLKRL/bt3NacPqYe3YkUomew7Ejr+zufSXheV4g7sWvXtf29DMRN5pxvPM5zvQzZzes3tbZUrB492LHjjPfcsprdgZ9gVenL6fjXacjUgu4GezF9Hfpj0Pj3eB9+1tLsbB6JNqQUBP198Ac4KY8lWcYJTOGg7MCaDKYfkEyvmhkKuAEqh5tejR2zYJrNj2455cXYecjjiuWil0E0BHNdFlHxryA4x83ze7OI/s2z6uaNSNlPEmkkucDRNxYVhsGikhjpd8/uxd6zSjrIyYqlorX/Gj7I7vPm3PG6iOxHifmxp0N7dtOPhzrnu+IeFcvuOjZy+vPkdmVM5YZiDkiKezUr+ewWVP+CzvK84f085uBs4FfAh+fCo2IQaJTkpQqR/+MvQa9P39Fjpw9qcpfvSJkKps8vIGABC7O3/nSZxWp3dDxbHL5rPNeeu7Q0xnHO9e4FwK4rkueB2hMwAmOG+929ex+aXZodq1nPH/ci18AkE0jAsARWTQnXDtnp9PW43qp8TqvchJPJap/vP2xyPlzz1h9ONrtJFJJ54VDLzcejvU0OIh3ecO5z11Wf46ZXTnj7GHxbgNwF/Cf2FGeP2DvsV7EZih8GPhouTQiACSbnQ6VGklbtDkMvIRd+JoXPnw7RWRCm7DlojfR2/LLvQ/NoQzS/NUEqlfPraobt8dkbfPGZ5KeW5n03KyGhUfSG4+vG0gkxtxpu9B84ri1weqXBpLR/6kJVr2Y9JLR3sTA64CHTp62ILW3p/k9PvG9cN6c01987xkrPw+8dyo1Ihaf3Wj+/eefyVt5f770/RuMMReO9rqIfA9YCRwyxixLP/dZ4K+wucsBPmWMeTT92ieBW7D7snzUGPObvFVWqTK3pWtjCHtTl7ccn7WBaS8HnMAZ+SovU/FUvG1r1+YZHJs+uySqAzWr54fnjxvvnmpdty7hJauSXnLC8W5v96Gnmno6c06vng8+cdzqYNWWmBv/XlWg8gXXc/t7EwNvAB46qXa+t6/34Lt84mw6dfqil245+x1fAP6snBoRoGskVB7Mq1wQwc7h2zXk6d9ie5HHzDs9GoPJ6X0TtbN71x7AV4pzDxOZVTlzeSYHzgxNS+SjEQHgd5wJLXbLh5Tx/F3x3gsSXvIbh2PdT/YmBjZgh3Zf3tvTvBP4bMqk3rK+fWsL8DdTqRFhCSL5e2Tg+8CbRnj+K8aYc9OPwUbEmcC7gbPS7/mWiJTD34tSRbFsxvkx7JqsodmQHsf2Iuc0LG2MV5J41xnr2E15zEyJzwnNOSuTA2eFZrn5aEQAhAMVbj7KmYiU8fw98b5z46nE147Eetb2JgZeIB3v9vUe3AH8e8p4b9/R1dQM/HW5NSJAGxIqT+ZVLvgUdprTbuB9wHXAp7ELhrLm4U0zJRgu29e3L0QZ/F0EnMBLfsc33vxJAM6ctfhqoCcf5/VNjrn5e4GPPbByVWoqZGgaSTGzNhlj1gCZZv64AfiJMSZujNmL/XvP+7QLpcrZshnnfwa4A3st+gvgDcBnsNMvs9bn9tUZYyaUoS8XXfEjAcqg4yzgBF70O/4xMxgOOm360quB41Ku5yLo80+GgLcf+Oj919+dWlxzWnepKzOSkt8wqSnlV8DSeZUL7ptXucCbV7mgCzun9C9yKOswOfbu5Kp1oHWrZ7ySX1QBkl7y1P19LU9mElxEhHnhWS/m47xiNx5IBHy+7fkorwB+DXz9gZWr8p49ZQqbLSLrhzxuy/B9HxaRTSLyvSGLAhuAA0OOaaZw+8koVc5+DZyybMb59y6bcX5q2Yzze4DPAu/NtiBBOihyvOtL9G4zmHKJd6fs62t6yjPeuCPiIkJ9eN6WfJzXJ44jSHJaRbhc493vga/ff/3dfaWuyFh0jYQqirZo89XYRUPjDaOucXAqHXHGytyQIIu8zpkwxvDAKz/fEE1Fx8yQVGyCvBwOVB6aG55zuSMy6roNYwy/3//MHs+YCaW0M8a0AcGUMbs7BgYugqKs+h28CI13rm3YndSvAbYADz2wclXJp2Ll2ylnn2z+48F/y1t57z71fWOukQC72B54eMgaiblAJ/b/5t+BemPM+0Xkm8DTxpgfpo+7B3jUGPNA3iqs1CS3pWvj5cAfGSdO+cW/tsJXUVHhhC4eYxpi3uMdwOYjm55PeokxMyQVmyDbw/5we314/mWOOGN+z79vfnynZ7wJraM0xrQD/njK3fN0y64LKa94twu7qP+12MQiD99//d0lmQI3Hh2RUMWyGxhtp8c4diO5Z3z4TsugEZH3eY0H+g+8WC6NCGP1AhjMGQPJyIo9PU3dyVSydbT3iAgOzkQ2fBssZ56IzAQQKFYviJDZfiS12BGuvdgL7PQC1qmEJK//cmGMaTfGpIwxHna/mMHpS83A0I2cFjDGRlRKnaBeYfR4l/SLf60jzjPVgZpTQ77KsRoRSQoQ73oS3ZvLpRExLN6dPuAOrNjdu6s3kUo0j/U+nzixsV7PhIjMFZFZAAHHl5fpwZmclsziXRXwr8Ae4C+BWYWs1ERoQ0IVxbzKBQeBD2Fb1ruHvPSyD1+LD98VfvFfmu4JHckA9o+vHwiPckzOaoI10/NdZi6MMameRGTt/t5Dwy80de2RjlcXs+/taVm3unnDc8+1blkTTyWOpDwvMT1Uk5d5owBd0ejcQqWBHYVgRxnGsgB4PXAv8PADK1d1jHO8ypGI1A/58u0c/b95CHi3iFSkN3ZcwrEbRSp1wls24/x27OjpZo5dlL19WmD6/trAtEtnBGde6hNf/cglFDbeVfhCGa2/KzRjjNeXHFjb3H9weE/77LZo697BGTP7+vY/s+bgk8891/782lgq3ukZLzk9OGO0hlrWNnccmJX0UtPzVV4GHMaPd/OBa4EfAL+7//q7R+1ILLVyWK2vThDzKhf8rC3a/CA2teoZgvy9g/OuDDLLGGyvTEHyPQMcHDh4EGgsVPlZcCLJ+AzXeHNTnrfJ5zivZm6KurHGgeTAliOxvsjOrn0XAsGYG2f1gfUHqwKV2/uT0bxsrmOMSbqeV+x57+0czZc9m7E7OX5BmezoWSjF3JBORH4MvAa7lqIZu2j0NSJyLvZvrwn4AIAxZquI/BQ7zcwFPlSKRaJKlbtlM87/xZaujQ9jFzOfFZDAJ2oCte/O8G87Aczg6DSYvOpN9DRjO2ZKTaJubFrKeLNTXuoFn+M7b/CFqBs9ecDtf6kn0Zfc0b3zPKAiloqx5uDatupA9XP9yf58xTsTScSL/bM4hJ36Ngu7L8lY8e5X2AyYZUsbEqqo5lUuSALJzljbPmCsC4HBpthbDpyC7ZmZBlQWpF7h+nnwQiGKzoqISH3VjNreRGTNwYHDC6oDlWt94nhVgYppLf2HZ8ZT3mFHHGHInFkD8/uT0fl5rEaPT8RNGTMvj2WOpQ/oBSLAj4CPYjflGWmq2R+Av3hg5aopvbirmBvSGWP+bISn7xnj+M8BnytcjZSaGpbNOD8JJFsj+5uA8XaN/ilwBnAm9no4gwKMRgDUBGpHGwkpKhGROZWzZvQnB1a3RTpOqg6E1zrimLC/srYt0jE9nnK7K3xBh2P3uZjXn+zPZ2zqqvD7o1E3WazOsz5slsUo8L/Y7F/rgZHWsa0G3nf/9Xd7RapbTrQhoUrlvdiW+Gg2YadUHMD2fhakAQF2ofLmw5sPkOHOnoUmIifVBsPzj8T6+4/E+hYDdKQnOrX0H1pUyHMbY/b2JxIHU8YUa5OeXuzO1O/ANiD+CbiV429UW7HzRe95YOWqkuf+VkqpLLyLsbObbQbeArRgY1+oUBUxxtAWOdgEnFSoc2RDRBZVB6oauuM9XV3xnqsADqeXl7RF2hoLeW7PeE37ejpbom6yWPGuHzuifiPwYWyK/Jux+0YM1Q78G/Cd+6+/u+wTimhDQpWrhcCj2Jb7n2AXHhXE7p5Xnj/QfyAvw6T5IiKBmkBoR08icmmhz2WM2R9JJptcz6uIJJMXACcX+pzY9L4vAU8Df4tdxHsntif8NI6uz/CwI1MffGDlqmIthiu5Yk5tUkoV3Hh/0AuBx7AdK+8EqgtVkSPxIxu6El3lFu98VYGqnb2Jvoz2kpgIz5gDbf3de/uTseDBvu4LDKax0OfE7tPzEvAk8Alsx9idwHexHZg1g9UD7gf++v7r787bGpBC04aEKpXxhmxnAilslp45wJsLVZFTp51y0bPtzx4wmIXjH108M0I11QNu/KDrpfI5bekYbir1dEckchlQ0JGOEXRhL6pPP7By1T8PfeHGh2/bClyO7Z1LPLByVVnn0FZKqXGMN6I+HdvY+DR2StMNharIrNCsC/b3NzUV6QY6Y9MraqdF3Giz67kFW68QTSaefebg7ks4NvNcMXQDa4Hn7r/+7mPufd75yAe2A1eSjnflvmfESHQfCVUSnbG2RcC+UV6OA/8A3I1dVHtzoevzcNMjT3bFu64s9HmyZYw5kjJeU9JLDRzsPzzeHNtsy+7tiER6Up5XrIuqwfa4CXaE6YvY/98bgB9rFibr1LMXmy8+9B95K+8di/9s3H0klFKF0xrZPx97oziSJPCPwDexi2pvLXR9tndvezLiRsox3nV5xtub9NyBtsihvMe751v3HBlIxhvzWe5Yp8SuhzDYEYcvY/9/bwB+ev/1d7cXqR4FpyMSqlT+aYzX/hl4A/BJxl5HkTczK2akuuLlN5IoIjP94pvpd3w01s55san30Ln5KjuZSr2U8ry8XqxHOg2wFTs9aS92/u9e7GLxKHbx9FXYBfW3F7guk4OITm1Samr55BivfQabeOTvgKIkuAj7q7yIO+Fth/JORGb4xDfD5/hYWDN/04G+g8vHf1dm+hKxTQPJeKEbTy52TedPsPs/bE5/rMCm9P0NNqXrmdj0wFOCNiRUqYzWGl+PTYVWsKlMIyv/GzfPmAlvwDNUym42VmgBbDrXmcBvsVPaHsWmFD2bo5kqMtmgRymlJqNDozz/EhAD3lrEukwKJs/xLpFyi5Gm2o+Nd7Ow8a4SeASbNOZ04JL0ceXXipsAbUioUlk/7OuD2MVH3wB+V8gTe8bbA4QdcV7t/blk7sXnHo4ffqo73l2s7A1Z8zu+C4I+/55Eyp1Idqko6fm6KWOKtSHlAmxv22lDHsM1Fakuk4LoXqFKTSXPD/u6FfgqcBe2Y6VgBNlnwA/m1axRC6sWnRtxB8pyetMgn/jODzrB3QkvceoEiomQXo8Zc5PF6i2cj00gshS7YefpIxwz2rTuSUmjlSqVfdhUaGDToZ0XS8UeNMY8wPj5trNmjIknveTT6TVBjmuSOwZf84y35+m2p7eF/eGyTisqIoHpFdUHKv3BbVm+NY4dTp2NXZvweuB2Kf7GGa/DXlxHUhapd8uFpKc35eOhlCq5A9j58mB3hz+/L9n7M2PMT7HX5nxL+MT/dPpzxy/+3YMvCLLvYOTgZr8EynojSRHxT6uoaQn5KrZm+dYkNsbVYbNfXQvc7ohszHcdx3EtI3eawRSLdzoioUrlTOzv373AX3YnjlwE/MEz7suVvqo2EclprmjKuC+5Xqo76ARXiAh24VZyf9AJXu2a5GyBZwFJmdQZ8VRsjYiYlEkt8Dt+9vY1lVVKvJFUB0Jn9CUinRke3oMd4Xn0Gyu+vG7I878Hfn/jw7e9Hbt3Q7GMlalre9FqoZRSxTUY734E/HlLpPk84Imk5+6cEZzRIiI5bYYmOJt9jv+I6yVW2K9ln88JNLle4mqf+GeAecaA3xHfWQGRNcYY44ivwSc+6U32lH28C/srz+xPDrRleHgvdsH6Yx9advvaIc//EfjjOx/5wErgY3mu4ljGSlk/peKdNiRUqSSwm+789+zQPNOdOPJZoDrhJS7yS2C1h7fbJ37PL/5TMr3IGmOOJLzEPOCcmBd9wS/+fkecao/UipgX7QTiSZO8iPRInIc3h3TSsqUzlnbv6tltKPPFErFUYnvUTVydwaHPAVd8Y8WXxxpl6cMuACvUHh1J7OKzSmyPXApoHOXYLQWqw6QjFHdna6VUwcWx18H/rg8vMi2R5s8ANdFU5IKKVMXqlEntDTpBr8KpyDjeAd0BJzhbRM52nNCLKeP2GeNN84lvheOEOoGkTwIXi4gDIPiuHryszK9q6D8YafYo81kp8VRie9SNZTJD4QXgkg8tu32szdv6sLMgCrVHRzL9CDN+vNtcoDqURFn/Eqkp7QngO7ND857Z3bttDnDN4AuR1MCKWCp65YDbd3VfsidljBl3CNYYQ8yL7eFolqfzXONelfASgxfl2cAyRvmdr/SHLlg266ynJvINFYeAvRjuH+HFR7E9X5cDl4/TiOCBlat+j80SMtLPN47NrrQhh0oewc4B/gG2QfNcum6PpR/D676D0VMjnoAER/L3UEqV3Brgf+rDi9au71w3CzvNE4DuRNeKvmTvlYfjnVe3x9owxmS0k3HQqdgpIvUAInKu3wlc5XeC89JfzxaRswcbEcMFnOC5jdWLn5z4t1VY6atXlJHX0P0GG++uAC4apxHB/dffvRo73Wmk4xLpcwxfy5KJLmy8uy/9/ueBX2MXWT/K8fFuF7ahMWXoPhKqZDpjbdd0J45sxq6RGHHRlyBHpgVnzByvrKSXWOsaN+e1FcaYQ7/Z/7tEf7K/YJvh5INnzCt7e9pmYDMe/Q2wG7gYuP8bK778eC5l3vjwbW/BDrnvAL4O/AyQB1auGrjx4dsqgO8D786wuPFGdfqxvTGrsRfZ12JHphoeWLnqplzqP9UsWX6q+erD/5W38laedKPuI6FUibVG9l/TEml+Cfg5Nt3rcQTpnR9uqB2vLJ/4n/Q7gZwXShtjOl86vHEgmoqclGsZxWCMadrX1zwTu2D5w9gYdSnwiw8tuz2npCzvfOQDbwZ+DLyCnfr7E8C5//q7+9/5yAeCwD3An2daRcaOdwPYeLcGeBgb7yqAk4D33n/93VPiBlwbEqpkdvdu8wMvA6NmZXBw9lf6w3sFx+cT36mAX0Rme8Y74JrkHgdfWESqE158IRMYsmwbaF/9ZOtTZT9nFCCSjD/8Txf+01vyWeaND99WA3gPrFw1MMJrK4Ff5fF0m7BzRPdiNx70gDc8sHLVH/J4jklryfJTzV0PfzFv5V1/0ju0IaFUia3vXOfDTuEcKYsPAD7xt0wPTtvt4PMFnMBiICgiswVp9on/FQ8vbIypCTjB+SIyboNjND2J7jXbujZnMkW25KJu7LH2SMf1H1p2e95uVt/5yAdqAO/+6+8+Lt6985EPvAE72pEvm7H3Oa9g9xPxgDfff/3d+TxHSekaCVVKf88YjQgAD2/RgNu/aPBrn/hfrnBCm1O4JwErUqQgD5cXRxwRJGUwvomXVljhQMXKr7z0pTM/fs4nss3eNKoHVq7qG+PlR7HDtRdN4BSHsUO6IeBFbKPvDuyw9Xu1EXEszbak1JRzB2M0IgBSxm04HD/86hqJoBPcOTdUv9nvBBaJyIp8Bad0TrdJEe8q/aHrGmsXLsfuuZEX919/91jx7nfA08BlEzjFEY7Gu41ALfAJ7J4h75tKjQjQNRKqRHb3blsAfC7b96WMe0bSxB3ynD6trnL2+e845W09tcGayZLf+Z3FOtEDK1d52Ebf6gkUMws7JH0udg1HBGgGLnxg5apfTLSOSilVrtZ3rpsLZD1fMeElliZMwhGRU/JZn5pA7fmXzLmiu8pftSef5RZQ0eJderrR32OzPeVqJnbzuXOw09j6sXtlXXz/9Xf/bMKVLDPakFClcnaubyzEZDwRqRaRmVfWXzHaDqTlZqTF1gXzwMpVTwB/gu1pGUkXdnRhZwbFLQWmA2c9sHJV3kZVpgqbtcnJ20MpVXLLcn1jIaafi0iViMw6ffpZXXkvvDCKGu/uv/7uJ7HxrmOUQ45gE5JkksZ1MXaR91n3X3/3lMrWNEinNqmi2927zQE+m+v7PeOFfVKYEdlwIHzR4tqTn93Tu/eS8Y8uqWeKdaIbH77tTGz+7Xdge1pG0ofdo2MFdmj4OezisiR2JGIZdnOeFdgh3q8+sHKVLtAakW4kp9RUsb5znQD/muv7I+5AdXWgJo81Oiroq7igPjz/6dbIwYlM4ymGosW7dz7ygdOBj2Pj3exRDotg49012H2ZnsVOAY5xbLx7DXZdxBenysLqkWhDQhXV7t5tAvwjNtNQ1gTZ6Rd/QbtZz607Z35fsn9bR7TjzEKeZ4LGzWSVDzc+fNsSbBan8X4WC4BvY3tf5mJHOzc9sHJVhCEpZG98+La5D6xc1V6g6iqlVLn5W2yK0qxVOBW7Z1bM8vJcn2Msqj55YcSNbulJdOU8alIERYl373zkA43AA2QW776F3SdiLhAEXrz/+rsj2DURg+XNvf/6u6d8vNOGhCqK9CjE6diW+p/mUoYjvuf84j9dRJbmtXLHncdZOD047emO6GijmmVheqFPcOPDt9UCdzP2RfXd2BzcL2NT831hrJEGbURkxtEN6ZSatNKjEGekH+/NpYxqf+3zdaE5S0VkzIQkE+WIs6DaX72/J1HWs5ymF/oE73zkA9XAdxg73v05NqXrTmzM+/xYIw0nQiMCtCGhimB377azgO9ih/zA3ngewmY0yDiFnWdSZxpxNgq+gqetWzbrrLm7e14p16wWG7EbuxXUydPnpg4NdO8cSMavGe2YgON78vpTL/x34D3YaUzd9+28Zy92epMPO4c0ctPSW6bssG7eiWZtUmqyWt+57nTsXgSXp59KYuNdBTAt03IG3L4zq1PVG8L+qoLHuwXVixYcjDS7BlOO94SbgYcKfZL0xrc7ROR1YxzzJPDP2MZhAui98eHbBuOdg+1MGzjRpu2W4y+NmkJ2925bgr0IDM2yFATmYOcTxrEX2ExUU5i11sfxOb7Fy2efvealzk1llWvb9VIb2/q7DkTc+FnYnOQFc86cxiuMMW/YdKjp7/f2HApftfDMDWsPbPsmMJiO98ibFp/fAPwFo2/K0wPsuW/nPW+6aektk2Uhu1JKZW1957rF2Hi3ZMjTAXKIdwZTZYq00ZcjzqLGmlPW7O3bXVbxLuWlXjoUPbw/6sbOxu4/VEiXACuNMX8nIrXGmGdF5GscvXfpxWYffD/HJyr6QvpjD7Dvxodve+MDK1e1Fbi+ZUM3pFMFs7t322zsze7cMQ4bwF5YU2RwgfWJb53fCVw+3nH5sqNr59rNh7fkvGN2vhhjBlzjvewZL7Gv59Dg9/9n377mKz8pxPnu23nPImxAPAebjWkrcHpbf9fX2ge6TcRN7FhWt6izJlh5C3DjKMU8jx2SXoLdlfR3Ny29JZOsTie0085ZYr716F15K+91C67XDemUKrD1netmYOPd/DEOyyre1QamPTM7NOfS8Y7Ll9ZIy5qmvj0lb0wYYyIpk9pmjHEP9LcOfv/v+8jZH7uvEOe78eHbFgC/BM7HNvg2A2cBX00fsgObwekvgHeNUsxGoAq7yPoO4JEHVq46IeKdjkiogkgvqv4aYzciwP7hQYa/iyJOciL1ylbSS5bF1Kb9vR2t8VTywgpfYGje7//3wT9+3AMe/PY1X0nk61z37bxnHvA4MJi7vBK4EGBe9YxPzauekUkxPwZuwy5GW4nNaLHpvp33JIFPA/9909Jb3HzVWSmlSuwrjN2IgCzjXYUvFJ9QjbKU8lJlkS/64ED7gXgqcWHQOSbe/evXN381CTz4kbM/FsvXuW58+La52MxLp6WfCnF089VPZVjM/diRioXADcCDwAs3PnybwWao/NYDK1cV9d6lmHREQhXE7t5t52B3MM4zaavwVczLf7nHMsb0rW5Z29wZ6zyj0OfKoC4Du7oOhhl9+tAObFrV7m9f85UJB577dt5zC3ZNS7b2YnttnsX27mzAzhOej93Z+odAOH2sC2zDLli75aaltwxMsNpTxmnnLDHffuxreSvvtQ1v1hEJpQpofee6M7GjtnnlE1/nSdWLR0tBmjfGmIFt3Vv29Sa6S56p0BgT29t7wM/oja092LjSk48GxY0P33YT8IMc3tqEXfvyLDbV+XPY6VELgG7gf4DBvL0uNtZtB255YOWqsXbWnnTKovWppobdvdtkd++2Zbt7t52PzX6Qdz5xXilEucOJSM3CmgVlkbYpkXJfYvRGBNielDbgVx/848eDeTjljhze0469eP4UuAtoxabsCwInAe8DOocc7weWYzN4fe++nfdMaHT0vp33BNOPKTDKKrohnVJlbn3nOlnfue6s9Z3rzie3jpdxVftrdhWi3OFEpKouNKcs4l3Sc19g7BGbxdh49+jXN3810/WVY8ll+tEh7CasP8eORA2Ndwux8e7wkOP92E14/wS498aHbwtMpMI3PnxbMP0oi3hXFpVQU8YC7MYxVdgWeN454ksVotyRLK49+aLO6OENB/oPXJBjEb1BX3BbIpXIeo6rMcaLuYmn+hJRf9JzM92N6PXAr4FrP/jHjy8CDn/7mq/k0tOf7R4fL2Pn/p4GfAk7pek/gb8H/gt7Ab0CO0I1Bzt0PNS7gKewU+FGdN/Oe5x0OXXYXU5D2F6pWdiUwq8B5gE/Af4sy/orpVS26oGnsb3OBYl3lf6qok2HqQvNuaQ30fN8R6z9ovGPPp4xpi/puVuCvkDWm9sZY7x4KvHUQDLiT3puePx3AHYzuD8AV35981cXAl0fOftj/dmem+zj3Q7sourTgc8DtwL/gV0X8RXgPOzIxMvYeFU17P1vBz4KfHm0E9z48G0ONq7Nwca7CmwMnYHtgFuB/f17AHhnlvXPO21IqHyq4ujvVCF+twYKVO6IRKTy4rkXnhNw/K/udF1XOWtt0BcIxNx4IhwIh/2OLzSQjHT7xeeLurHEQDISSnjJ04Ga+qo5W+oqZ1++p2ffmv7kwNVAC+Dzia/NEXGTnjvidJNIMr7m0EB3Y8Jzc1nk/ccP/vHjy4E12N1Uv5JDGXVZHNuKHXEYevFfih3WZchH0sfdgd0F+2LsKMsHsCMVr2agum/nPVcDF2AbJhdhe3pmcXSYeCwln4qWD46mf1Wq3FVjU1xDAeKSIFGf+Iq2Rk9EQqfULjnf5/ieaYscvBSgO9azJum5FUFfMB5LxStdz62s9Ie6U17KX+GviId8FRUBx38GUH0k1r2pK95zRX3VnNVVgfAKY8xBQDzjHfIwiYDjH7GBEnVjazqjXSclvWQu8e7xr2/+6lnAWuxN/X/lUEY28a4N22F62pDnTgW+l/78niHPR7Cdab0cbax8ADuS8WoGqhsfvu0KbJw7HRv3ZpN5vCv5VDTQNRIqT3b3bgtge2dy7b0fT0fACe52xMm6t2OiBpIDzz227zcXV/orn1wy/eQrx8vxb4wxnvGijjhhEWHwb2z4+xKpRFtfYuCAa9xk+8ChBQYWuV7qxT3dbecw9lSmsZyFnVr0OmxmkDrs2omM/tDT2Zru5+his/F0kPmFuBe7b0gn9kI6uAHQi9gF3YK9KH+T40ctMrXqpqW3fCDH95aF089Zalb9+pt5K2/F/DfoGgml8mh95zofdhT1kkKU7xNfZ31lw86gr6JoGQoHxVPx9Rs7n7sw7safOtDfmsmO3EaQqMEM7UwyDIthfvG1hwOV+x1xkrNCM+aLSGPKS23a19eyjNyn2Z+LHQ14c/rrOuDwR87+WEbx7saHb1sI/B+Q6X1FLvHuMDbeVWEbGhs5Gu8WY+NdpqMww/3PAytXvT/H9+aNjkionOzu3Tbt1Noze9KfTwf6Aa+Ap6xLeokZASe41hGnaOlY+xK9q4/EugYq/aEnqwKVXiYbhYmI+MQXHvL1iMcFfcF5syqD8wDqKmclDkU6n3z64OaTyb0RAXbYc3BDnQ7gv4HUB//48fd/+5qvvLow7YN//PjfYYdNPzs4/em+nfcEsD062QxtZxMABjcfnA1cm/58KbbRkE3DwRvhvM3p576URTlKKTWu9Z3rpl04+/Ke9OfTsfGuYFnnUiY1uzmyf3p9ZcOaSn+4aOlY9/ftX+16yf64G38ylopnGs9lWCMCRohhrknN7U30zwXoifclaoJV66JufCETW6t7BkcbEZ3Y6bH+r2/+6s0fOftj0cGDvr75qx/HjiR89iNnf6wPIL2+4D/JvBFBlnUdjHezsNOwwMa7CmxDIlOjxTsf8MUsyikYbUionAw2ItKSwP9S+GE2f9JLXBR0KvaIyOLxD5+4fre/JmFiK5bOOGX8gyfAESc4r2rOldMratZ0RrsbJlDUj4d8Po+jOa/vAx774B8/LtjGxXuwIwLPYOdZAnwfu/g5G7mOHAyqJfOL8+D6GB/24irYnq992PmkyZuW3jIlUuzpztZKlY/BRkRaApvlZ3mBT+tvix68+KTqxbsccZaMf/jEHeg/ULWnd8+KQp/HYIK9if7LBVkjIgsnUNTQeDebo+vjfgg89PXNXxXgG8BN2KlCz2PX0YFdIP/eLM9XDvGuGTvzIF4uKWU1pYeasFNrzxzALvzJdXguGwaYVoTzAFDlry5qmrYVCy+6imOzPeTLBz74x48vAD6IXQxdnX7+mr/54x2fuW/nPYPTirIVxgbWXEejMrkGedh1FT6Ozkl2sBdWD9uQXTZVGhE2a1P+/iml8ufC2ZdHsKO51eMdO1EGfIJktHFPPiyoXlDUNNwGc7Ux5lABiv6rr2/+6iLsQui/4eh6g6vv2nTnv9348G2TNd4Z7Aax55RLIwK0IaHyIL353OlMbEpOpioTXrzCGFPwG3xjTKI30ZPNQqwJc0Sk0h/aM/6RWbsBeBI7H3OoDzkiN2LTt2abvQLs/3mQwl5LHEZfePY8tu6njfK6Ukrl2xkUJd6ZQFP/K2FjTM/4x07wTMa4u7p3zSr0eUawtwBlrsQmHFk17PkPesYMxrtM1n8MV+p4tx5b99MLeP6saUNC5UMF2WU+mKhq4EARzuOLe7EFRTjPMSr9FXnbtXOYk0Z60jPeTGNMURtMeXRZ+vH2Ulckn0Qkbw+lVP6s71znx47AF4XBhD28/UU4le9I/MhEptXmqlC7d48Y73zizKS49yv5dAk27fnbSlyPY2hDYgrqiLUGOmKtxZhmBMCptWfGsJkPisXFDi0XRCKVeLo90vZc0ks86xN/wXuCADzjvTpUmkgli7p2yUBDPJVsK+Y588wPvPG+nfdks4CtbAng5PGfUlNZS6TJ3xJpGp6rv2AunH25i52DXyyeg1OweNeX6Hvm6bann+tJ9Dwd8oV6C3WeYYZODSpqvBOReZX+YDE6IgvFD7zuxodvK/jUukzpYutJriPWuhCYC7yCXTgUx7ZYL+iItT4bdSNPJ7z4emDrqbVnpgB29247AzuN5flTa8/cNtE6pKc2/YzsF+rmxCf+Z0TkykKUbYxp39/fdIHBBHuTRWlDkEgl+x5+ZXV7ynjTT52+aNtAMlqUhXWDBNkT9PkXFfOcBRAGLsTmE1dKTUEtkaYGYD52N+L3YjuVLgIua4k0PdOb6H1mwO1fD2xJ3/CzvnPdacClwIYLZ1++ZZSis/Uz7ALegpsenPm0iOQyDWdcxpjOXzX96ryUSVXs7tldiFOMZECQFmw2o63YFKhF4xmvKe4m5xfznAUQwt7DPV7qioA2JCaFjlhrFTYjweuAnwLvwM6Rq8POfZ+NXYAzvEf27KSXvB47DBvb3bvtBWyWnltIpybb3bttM3DrqbVnPpdpfXb3bvMDcmrtmYOLfd4GvJaR05TlnSNO3udreMbb1Z/sOxhxI9UGMzff5Y9lQ/u2jSnjrQDY3b2/aKn+Bs2srDngiFPUi3mBFG0UrqBEszapE1dLpCmMjWmvx96w34BdkzAHeCs27o0U786KpWJvABYCsfWd6zZh14W9H5gOsL5z3Vbgry6cffnTmdYnPZXJuXD25Yn012/DpvMsSrwL+6vyvtmX67m79/ftb2mNtFalTKqoe8wIsl5EBjNDFT3eHYkO7PMwjcU+bwEUbRRuPNqQKICOWOtZdaH6rRMsYy7wJuyCoD/laE7iO4d8PtSI0zockd6UoR7bgh2cTz7U2cDju3u3rQdeOzhqMdzu3m1h4G+xvQgfAnp29257FohhMwtcR3GmyvUKkve0e7FUrLU92lbwtHcj6Y71VZTivIOmUGafKfKNaLYlNXm0RJrOagg3TijetUSa6oDrsSMHf0r6xp8s451PnL6Uve0e7LEdnkDiLOB36zvXvQRcfeHsy0eMd+s711Vi491M4MNA3/rOdc9hs+mEsJ16he80w+mrcCrOzne5XfGu1qfanipJvAMCJTovAJ4p5HZXRVU2QUIbEoVxXkestaMuVJ9TWrOOWKsPuzHY+0Z4eaSL6quMMVHsnmghY0yCzH7ZqoAVwE929277DfYi3YPNV1wB3Ay8hWN7fGdhN4LZg90KPpjBeSbML4EXhvRm5E3YH7465AvtjKViS/Nd9niuaDh3/m+a1hX7tK86HO09uWQnzy9dEKBU8S1riTR1N4QbW3J5c0ukyQE+jx05GG68eBcDjIhUZhnvLgfuX9+57hFsXOvmaLy7CTvyMbTHdya2Y28vdjO6oqzHmhWq21iIeFdXWXfV3Mq5L7dH28/Id9njMZiTStlRMjtceyrk9KtabrQhMcXVYDcDy6khUReqT3XEWjcwckNiTANu/z7PpOaKSLtnvEXYnRQz9c70Ixs12I1T9gMNHM17nHeCtDjinF+o8qv81YdK0ZAoJIHUjMraTV3R3uVmlP8bEYkUu14F0lzqCuRLMac2icj3sOkSDxljlqWfm4lNoNAINAHvMsZ0pV/7JHZ6ZAr4qDHmN0WrrCpHg/Eup7uzhnCj1xJpWs/IDYkxHYkf3pP03Pk+cdpd456EnQKVqbeRffabGuy+NQWPd37xt1X7a84rVPkN1Q2d7dH2QhVfKim/49/keu5yRvm/McZovMsz7cErjLvrQvWbcnljR6w11BFrPRWb5itrjji9BjPDM95JFKfFWgcswc5fdQt5ooATaBGR0fIrT1htsLYkWX9ibrx/XtXs1dhh83wx1YHKnefMXfL80pkLz7uk4SxfyB8c8cLjGW+BMcYYDAazy2D681iPYnnwpqW35PQ3p/g+trd1qH8E/mCMWQL8If01InIm8G7sFJE3Ad8SkYLdTKlJ4XsN4cYNubyxJdJU0RJpyjne+Z1Ar8Gb7hq3keLEu9nYzrm52AZFwdSHG5pEZMwRmYlYXLu4VFl/+owxq40x+cwQZXzi7KoKhJ8LB0Ln1VZU+xxxmkY60BFZKOldo6dXVO0OOL5iZarKp0eAjaWuxCAdkSiAulD9RCbh+bDDvDfm8ma/+KNJEhM4fc58FHDuo+BsBTmnUOUDJLxEUXf1HDSnataZc6pmsebAhtXtkcMTHsYO+vyHlsxcuKMmGL5q6PPL55zqecbb6ogz3fVS7QI+BPGJb7oROrE7hi8BnpPcNqcrlS9h/2amjGIO/Rtj1ohI47CnbwBek/78XuAJ4B/Sz//EGBMH9orIbuzvSsaLV9XU0hBunGi8+3/kmPEv6ATjEUpy2XYoYLwL+Spf9kugoPGuN9Fb8E1dR3G6wZwuyGrslOoJEaSjMhDa7nd8V2HjFwBVgUoH2ALMNJg2EB8gAtOvX3KhEaRGRE6NJhPrf7f3xaIuOJ+grwKfe2Dlqrwvws+VGFM2dVFpHbHWq4EHsL0fWTHGxGOp6AsJL35p/ms29qnTj0KMcg0EnYo2ETmlAGUfI+JG1rQMHCh6JgmwaWAf3bN2b9IOy2aswhc4OL969u5wMCRVgcrFArNFZCILuHcLHDK2xy0gUGXsHGKfwKWClEsHxA7s1IQdNy29ZcpcyM4893Tzg9/dk7fyLppz5T6gc8hTq4wxx+z4mm5IPDxkalO3MWb6kNe7jDEzROQbwDPGmB+mn78HeMwYc3/eKqxOKC2Rpiuw8S7rbHnGmERfsnfDgDswPIlIoRUs3gkSO6l68QFHnIKnAe+Idqz99f5fXzX+kQUxIMhukew6CAVpq/AHdjriE5/NNjhLREK5ViLleXt2HG5pm1FZnawOhAIvdx6omls9vWdaRZXz5IFtF3nGlDQZyhC7sRuvbi2nRgToiERZqgvVr+mItXZztCEx2OMz7kVLRCoq/eFLQ6ZyW3+yd7qHV6x8yYXsQg0BMwpY/qv84itZRomgL1Bz6oxFvS8f3jPusVWByt3TQ9Xt1YFKd3qo+mwRyWfj51QDpw5+MfSKZWADmOWClOrn9Ez6sRH4yU1Lbyno9IIpotMYk68et5H+zssqqKnJpSHc+FRLpOkwRxsSHvZ3atwpcyISrA1Ou6w6ULO9M9ZRnTKpBYWs69BTF6pgg6kQpCjxLuQLlTKDUpXB9Gcy+uqIs9vv+Np94nP9jm9ZPuOdz3EWn1m38NX05xc3HF0m+fqTz33hd3tfPMszpijJZEbwHHa09wXgxw+sXFWS6Sbj0YZE+eoDEsCPgA3YLBON2LmkmTQozqwO1B6MpaLPuF5yoYfXUMjKDp4WGwDyfZH1Jb1ke9AJ7kM4jQLuF+Aat2Q3pq7nHgr5/f0zQjUvdcf6z/Q5zsCCmrpNIX8FXbG+iqpAKBYOVPgq/RWzfI7vDIbc7BfRGQaeAeMXpNi9gL8H3jCVRh9GVfp9JNpFpN4Y0yoi9RxNHNGMzdM/aAFwsOi1U1NNPzbe/RhYz9F4dzEZNCgccU6vC81p60v2Ph1LxRekjLtwvPfkQaHinbRGmzvnVTbsF+R0ESlYvIu4kZLdmArSGQ6E+pOe+6Lrpc4CohW+4Is+xyGZcit8ji/miOP4xJktIiWJd0Gf/8zLF5z+bPtAt2/XkdbLi3z61cC1D6xcVfb5arUhUb4+hV3I/Bls+tXBi1UM20M/LhGZX+kPzzfG9Ca9xOpoKlKMvNFCATbqqfAFD/klcDUQS5nUWoMRg8n77tYBJ5jzEGmu+pMDzwed4OxD0Y7+Cn/gTafNWoQxph2YPtjzMj1UqnVxxwkDVxloA7NbkEJe3FcDjwLbsDeyL54QjYjy2EfiIex15/Ppj78c8vyPRORO7A7DS7C9ZkpNxL9gE3Z8GputcGi8y2gxv4jMqw1Om1djTF8sFVvdnei6msKOlEOB4l3IV3ko6SWuEpG4D99awcERJ+9TkGoCNUXf1CzgBNanTGpWdTDc64jzxoAvMBjvpg3GO79THremIlIxs7Lmqhmh6kOdkb6dXbH+QmZ1XItdRD0Y716YDI0I0IZEWeqItZ4JfBF7IzV8XUDW/2ciUhv0VawIOMGDBnOoL9lzbh6qOZa8zxtNpBIn+f2BlIhU+sV/lTEmlTTJ58jzomDXS8byWd54jDF0xbuXYhc6v0pEirq7dg7m2UnCZqvAHEHq8lh2B/COm5be8mQey1SjEJEfYxdWzxaRZmznxeeBn4rILdhUl38CYIzZKiI/xQY7F/iQMWbETb2UykRLpGkJduO5PzJksWxaLvGuptJfuSLkCx00mMPt0ba8b+g2TN7jXX+yr7HKX50AQimTugpSXoDgsyKSU3ar0UTcSNFToYYDoUYROWb9Z7nHOxGZc9WiM+ckvdTLTzRtnhF1E/PyWPwR4MYHVq56Io9lFpU2JMpMR6z1cuB/sTt7jjQPMOf/MxGZj+GYG2Wf+HYbTMAYMw0kZvDy+QeSN444h4F60t+/iPgCBM5NmmQTdgg8L/xOIOTg9Hp4BUu7N8gYQ1vk0DrsMP5kdRawIT2vNx8/sxbs9KVteShr0irmPhLGmD8b5aXXjnL854DPFa5G6kTREmm6GDudqQ4YaYR5ovHumJTkfgm8AsaXMqkZjjjRlEmVZbwLOMHD2BGaQU7SJM4PENwjIotHe1+2Kv2VlUEn2JPwEtPGP3riaoJVT4nIFcU4VyEEHN8Zs8O169v6uyuTnpuPn1kr8MYHVq7anIeySkYbEkXSEWsV4BvY3TJfBh4EdtaF6s2QYyqBb2JvjA8Cp+e7Hgkv3gIsBvCLf3PYX70Mm53HAzqSXmJHkaZAZcwR366Qr/IckWOzBYlIUIzsN5jGfJ0r4AQuXlC9aN3+/qaC39x3RDvXuMYtSYaofDJwAdBmMC842F1YDeZlbI91tSCZ7pztAW890RsRUNz0r0rlW0ukSYC7sBu47QJ+DuxoCDeaIcdUAN/CxqM2sttMLiMRN9IELAIIOsFtMytmnYG9LqWAjmgquron0V1W8S7gBF6ZWTFrmchxCS0CBtMs5K8hURWouvC6k6575pd7f1nwLI9VgfAan+Ob9PHuvHmLLzTGHOqI9K55pmXH1QAzQ9Xb/T5fMuYmq3rjkUz/fwzwtsneiABtSBTTAuBvhnz9eeBbHbHWD9eF6k1HrNXB9vKdm359BnbB9cx8ViLoVCwJOMHnDSbp4MwU2/U5mJFgScAJmmiqNBs/Ojh7PbxGhs1rrfRVHhaREVPh+cXfmDTJAWwDbUTGmN6USe3yjJeMe/F4hVNREfQFR7xwGmPauuKHC57uzRiDa1JFX49RQPOAeR5mM/b3afCmYAeYTUAEmCWM/P+Y9thNS28pm012lFI5mwt8ZMjXnwO+0xJp+kBDuNG0RJoc4N+wnRBgp3b2A3m99ob94dNCvtDzHl7SJ74Z6XgXSD9OrfRVOj105/OUGQs4gb1JL3lcJ8vMitmHRkt17prkKQGCfWNtzGqM6Yumojtdz030JHoStYHa4LSKaSMmxvCMd2jz4c1FuQ90xClV5qO8E5E5c6qmzXnTKedvdkQCfsd3OkDK83avb921qdJfEe2JR2aMs6bi9w+sXDUl1pdpQ6J4Rupi/BvgdR2x1v3YG6+hmZUKssuyiMwTZKzhXJ8gvY447SmTKnge63Stevzi2xPyVVYD0QG3P2Iwr86hjLgDjZW+8JM+x3fc0LeILPLj3+QadxbH/vwAdnle6sDByMF50VTkAr/421zj1vnF3xH0VWyeVTGrp8IXumjYngs1sVSs4MPdCS+5O2VSk2nTt0wNn4982rHpY80ah1FT9z1RmCpNPjoioSa5kX6B/wp4TUukaR92tH1oqtZCxbu5PvHN9Y2+XtsRpNfv+NuSXrKQC2mP1gmnN+SreGVGxaywING26MGeoVOsOmOHTp5ZMXttha9ipMXVDa5JbvETmCYix2SmMsa80pvs3b/+0PrZBwcOXhD2h9tjbmxWyB86PL1i+uZzZp3TPSs066Khey4IUtMZ65xz/GnyyxFnr89xir23VcEFff5j4p3PcU69pOG0V7/e292+ZvOhfVM+3mlDonhGG1lYmn6MpCAX17GIyCm1wekYY6qjqcj6pJco+I6PYX94q098r04lCvkq10dTkcsqfKGnU55bFfJVBkRk1AxNjjjL/fhfdI3bACDIWkecKgfnVPEHlwR9wdXRVATXuPMAXOPOc113XsQdQJBk2B/eVB9uOEtEfCJSFfaHt/QkegqaLjfqRlvJLZ1dIdINFosHLDaYmDDiBkIbil2hciQUd42EUgUw2j4ISzh+QfWgUsS7xnnheowxNT2JnueiqUjBO3fqQnM2B33BV9cJzKyYvb4j1l43IzjzyVgqVju9YobjE9+oGZoMZplr3M0BCSwE8Iz3pGdSYQ/vlEp/6JSQr2INQMSNzB38GHEjcw8OHMQRJzm3cu6W1y547eki4heRyoaqhpbeRO+iQn7PQV+gBch0iutQkzrenTRtzqnbOg5EUsYbKYXvlIl32pAonjeUugLZEBGn0hc+wy/+NdFU5ArA54ivCYx4xjspr+catlOyT3yXhX1Vz/oc39VkOBoqyJnA04Ik/OJfMfRGbEHVwhUDyf4NrnEvGP4+gwkMuAPLO2MdT88Kza4/HOts60n05DUzxnHnNIb+5ECuvUAe0EuRNujLIw+bJ36BgdVggsDcYfN9i56KUClVEG8sdQWyISIyLThtWTAVXN2T6L4C8PvF3wTgGrcxn+dyRI4ZHgk6wUvnhOY+HXCCV1cFqjO6aTZ4pxvjrTOYpGvcY9Z4XDT3oqvbIu3PR9zIRcPf5xkv0BppXfb8oeefuaDugnkvdr7Yur1re0HjHUCFL5jrFO3JGu8MkHBE5l80f8maQwPdgcPRvjk98cjQKWsF2x+k2LQhUTxZbQNfDkSkKuiruDrgBI8AlSLSmEglVkdTA/lsSPQKcsyichEJ+OT4aUzj1DUYlOCoG6SdVHNy3Su9u/qwf+ABhvV+dSe6LutOdMHoGaCG9oy4TOBvx0DcYHLN+GCAgmeUKgAH+/N7CqhOL9BeLemF/2mvAR4uQd3KTFnsI6HUREzGeBcO+8MrKn2VXUBIRBpjbnR1V6KrMW/nQPp94j8u3gV9FdnuiRRImuSoCUFe07Bi/qP7Huvl6HX3mE6aHd07Lt3RvQOKEO+wyVxyjVmTNd5J+vF0Xbg2PKdq2oUdkZ41TzfvGNqQeA3wi5LULs/ynv9YHa8j1toAvLXU9ciViMwUkUpjjBf3YnndMdQnvv0UoSc65AstWlR9UtPJNae0nVJzalsORbw05PMt2AtcTlIm1YnNGpILQ4YbNJWZDuC9wIqbl956ITBb4AvY/PFPYhdaXlfC+pUVyeM/pYqpJdI0D3h7qeuRKxGZkY53pt/tr89n2QEneACbyaqgaoI1DSvmX73/2gXXNL9p0RsPk328GhrvtmJHBnLiiHTkcP5BkzXeHcZurHj1X5z2VxcBs/Z0tf8n8CVgDTaRzpSJdzoiURyXA2WzNfEESKUv3DLg9s2p8IVeDDhBB6A/2ZtzqlSf+Ltl2FBvodQEas82xniH453Pkv18zTg2hWEYm/N86B3aYez/b0YZR7rj3buBXFIOemT2N5vNTqvFmIO6H7jm5qW37hl84ualtx4GHks/uG/nPYJ2bCg1FVzC5OxFPoaISG1gWvuR+OH5Vf6ql0L+ShFEOmKHRh35Hk+Fr+JIseLdvKp5yzzjmd09u58lnQI3C0lsvAthM/INvTYfxnb+ZZR1MOQP7RKREynetQCvuXnprbsHn7h56a1Hbl7Kr4FfA9z48G1TKt5pQ6I4DpW6AvkgIuIX/1W1gemdg4ufjfG25FQW0lbhq9jhGa+ov4MD7sD29mhbLoFgcB7pvwEbsft9NGBvkueTxd+SMWYiF7LxLoSG7C5Qezh+9/R86gSuvHnprQfGOuimpbcYch+lmVpEF1urSW1KxDuAoC941dzKeZ2Dm6h5xns5l3J84jtUG5j2smvcosa7w7HDO17oeDGXbEkXpR//Cfw3dg+sRcABbMNi+B4XoxImdDGbbPHuCDbeNY110AMrV02peDdlWkRlbkptsHXs9vZS7xPfznHekgIQpNUnvu1hX9WTVf7qGQEnuKLCFyrqLpexVLRn8NMci/g0dvHX27DTcfaQZYN8VmjmMuxUn2w52M0MxyJkd4FqzKEemfoZ8JbxGhHqeDq1SU1iOd1sl6uh8U6QeUEnuH2ct6QAfOJrCzoV2+tCc9fOq5w/rSpQvWJacHpR4113vHsw3kVzLOKT2NH4t2Hj3itk0YgAiCSj5xhjcplOPNni3c+x8a6pgOcoSzoiURxHSl2BQhGRWWF/9V7PpNZ4xjODu2I7OPtFnB6BZIUv5AEIco6I5HXOabamB2ecFnACG9ujbcmkl8w1W8XPgbdg173cMcLr3cB07CZsx2Vm8Dm+meTWkPCA08Y9ymZHyjSVog87jJ1VcBhBErvWYR/wIvCjm5femsv3qJSa3HqY+ALdsiQiM6YHZ+xxjbvGMynTnd4V2y/+/X7H3yM4yWnB6R5gfOI7V0TmYffMKIlFNYtOC/qCG7Ye3proS/bnOiXrZ9hY9xbgb0d4vZsx4l06schADuf1GD01/lCliHcux8a7H9+89Nb2CZY5aU25P/QyNubuy5OZI86FjjgYY1piqejBsL+qVZBzRaSgualz4Xf8M6cFp8/sT/avTmdpysV07GYyb8ROcTqDY4dLNwH3YntK3ov9O4sBnwEuTaQSW7FDxhuAWdgh5Ex+PxJkNi+1O32+CjJLMZdrt/VLwGbsVK8Hbl566/4cy1FD6D4SagoYwO5WPeX4HN8FPnwYY9p90newLjT3oE9855VjvKvwVUw/qeakCzqinWv6evpzLaYW+AO2IfENbLwbuhfIFuB/sDfXf46Nd0ngn4DLHHEG490LwBzyH+96sPEumEGZkHu828TRePfzE3HkYTTakCiOTH/BJzURaajyV/9WRMp+z4z+ZH8uOZz7OJpxw4fNOPQGbI/T3wO3Yy+UV2NHLb6B3b38Yuw6ii7gh/FU4hvAScB3gHdgGxwbgVE3IUpzx3l9J7YB8zvsPOXB+aynYi/er8U2foZPacw2o8bPgH+/eemtm7N8n1Jq6vMxRRsRQ4nI3LrQ3N/4HX/Z75nRNtCWUSKQYYbHuy8Br8M2JD4BfAwbX64EfomNhx/AJpc5CRuDvu8T33dF5BTgW8C7yV+8242Nd78F2oFmbPw9FbgwXdc3cnzWp2zj3S+Af7156a0vjXvkCUobEsVR9B07S8UR3+vAvGAwfdgb6rLkkcrl/8SP7ZE4O/31IaDr2vnXucB/PH7wsW9jL5CNwL9ie0rOSh9bg+2lqakJVv++O9GzHduwuA74P+BPMzj/5vQjkX4EsRkimkn3lty89NbhF8mD6cca4Mv37vxuGNt4uQl4PbZ3pp/MN/xZdfPSWz+Q4bEqJ7q2QU1qGWXzmQpEeEPKpF5wkD4Rp2zjXdJL5hLvAti4sjz9dQdw5Pbld6SAL9y16c67gfXY0fhPp18f3D+kFhtXZia95O+hcgt2ivdbgZ8C78zg/Fuxo95D491BbAfZZmDTCPGuNf1YC3wlHe/eho13byT7ePc/Ny+99f0ZHnvC0oZEcUy2XRknwgFxwJT1Qv7aQO3h7kR3tm+rxPaS/A/2b+fz186/LjH44rXzr+t6/OBjN2BHJm7ALk4z2DmUZwJvwl4EbwB+DPwvMNbiu+3Ynp6NwPM3L711b7YVHu7mpbdGgB8CP7x353eXAn8JvBm7aHxw5+/R0uk1A/880Tqo8WlDQk1iJ1K8E8DHxDITFdyC6gXde3r3jH/gsULY+PV9bK/+F29ffkd88MXbl9/RfdemO2/Ajky8AxvvUtjGxxLgQ9ishm8DfpB+jJUGdifwIDberb956a2vZFvh4dLx7kfAj+7d+d1TsfHuLdjRjMGdv0eLdwex07PUOMSYnPfVUhnoiLVeiB1+O7PUdSkGz3hrwJRtz8ygpJdob4u0bRcRetIL5kYxmH7Ow/a4/Aq4/dr510UeP/hYBXA+0HHt/Ot2D33T4wcfO+3a+dftePzgY4Fr51+XHPbajAP9LVHg74CPYPelAGjCNjq2AN+6eemtrRP+RjN0787vCjYgfDH91PDh4FeAi25eemvOC0tUZpadd5a5/48/zlt5Z8w4Z4Mx5sK8FajUKFoiTedhbxiXlbouxSA4a5wyHokYFHWjnRsObdxa4QvKnt69Y9V3aLzrBB4BPnr78jv679p0ZxA7Zajj9uV37Br6prs23Xna7cvv2HHXpjsDty+/IznstRnTQ7UR7HSoj2KnH4FtZGzAdph94+altx7Mw7eakXS8+zDwlfRTw+NdE3Bher8jNQ5tSBRIR6xVgFuw8+BPGMaYAwZvAYXf9CUvOmId63oT3Z7ruZWucS8Y4ZDvYYdYH712/nWvpv17/OBjgl0r8Bpsz83fXTv/um8Pf3P6OK6df92If2j37vzuNOCr2Pmc84A/uXnprQ9O5HuaiHt3fnc5dn7rzdheJsH2NF1+89Jbt5aqXieSZeedZR544id5K+/06cu1IaEKqiXSJNidfL9f4qoU20EH3zwRKesR+EE7unY83dS3z4un4hVRNzrSNeH72I6sx25ffscxaevv2nTnj4CV2FGHz96+/I67RjrHXZvulNuX3zFavKvF3ry/Drtu8D03L731Zzl/QxN0787vLsNuTvvn2OlWDnbq0xU3L711U6nqNdloQ6JAOmKtb8T2Xk80zdikYoy3wWDqsWnRLsDOayy2KHZOZSujp96Lp4+rBX7UFmnddDjeeQl2odhgiloDnH3t/OuOuYF+/OBjZwF/je3RADtfcwl25OlB7PSnZ6+df13f4wcfk9EaEYPSvSP/ju2tWXrz0ltzybmdd/fu/O412IvrE6W82J9olp13lvn5E/+Xt/JOm362NiRUQbVEml6L7b3OZVHvJCYvODjzRKQJOzpdiu8/io05Bxh95sPQePfjTZ2bNr3ctf0ibLybnz7GAOfdvvyOYxYV37XpzjOwi6hvTz+1GZuW9QfYhchJ4Nnbl9/RN1YjYlA63n0am6Bk6c1Lb23J5pstlHt3fncF8CfAkzcvvTV/PTknAG1IFEhHrPXrHL3RnMp6GJKhwxjvBwbzD3MrF7S1R5ursT0Pr8HOR7y8CPUZAL4MvB/4PXZ+5vT0awewi7CagWrsAuj/nVu54DeDb3784GN+bCamdwPfunb+dc+kn6/E7mrdj11TcPGQc+7H7vo5NHd6N/Af186/7otk4N6d3w0Cy25eeuvGbL5ZNfVoQ0JNNi2RpjuBj5e6HkVwTLwT5EeO+P5uXuWCg23R5ipsvFuBjQ/F2Hwuip2Oegvwa+BGjsa7Zmy8O4DNGjkN+NG8ygWPDb75rk13+tN1fg9w9+3L73gq/XwI+Cy2Q+51wNA9KEaKdz3AF25ffsd/ZlLpe3d+NwCcc/PSW9dn9d2qsqQNiQLoiLX+NXDcNJcyNZGNg3ZgR12uwF6sflgXqv/VaAe3R5uvwqaQu3i0Y/LgO9h1Bs9ib/qPYBcX/wJYNbdygTesTjK3csFxfwSPH3zMh+29+RAwG7tAuhE7zad22OGjbXDTA8y9dv518RFeU2pEZ593lvn5Ez/NW3lLpy/ThoQqmJZI0y3Ad0tdjwxNJN7txsaRK7ALcX/YEG785WgHt0WbL8fGu1w3gsvE94FnsAuU+7DrGu4FHgO+Pa9ywTG7PrdFm2XeCPHurk13OtgGyG3AXGx2pcWMHO8GMygN1wfMu335HZHcvx01GWlDIo86Yq2zgH/E7nY8KeZMYjdyOYC9aAxfcDRUP/YGfT/2gpEEvlcXqn8hm5O1R5sd4C+Az3N0kXG+JLCp5d6Kzc7QDJwLrJ1bueDlbAt7/OBjJ2Pni0JmG7sN1wvsBS4emt1JqbGcfd4y84vV+WtILJl2ljYkVN61RJpmYKen/D1TM969hJ2i24+NLfc2hBuz6kFvs/HuJuAL2Bv0fEpg1+mtBG7FxpqLgDXzKhdsG+uNI7lr050LgW3Y/8tc4l0/NvvfpbcvvyOaw/vVJKXpX/OkI9Z6LXbvgCtLXZcshYBdwFPYG/zh4sCfAb+qC9WPt0HMuNIjAt9rjzY/iF1kfNNEyxwiiF00lQC+hh2J6CGHdRqPH3zsVGzv0xPY6VJvI/v1Lh3AR7QRoZSaSloiTSuwUz3LPmPRMCHsDfcTwF+N8HoSO83nlw3hxuQIr2dlno1397ZFmx/Cbtj2FxMtc4gg8F5sne/Cpjk9RA6b39616c5G7OyCtdiOwreRfdw8BHxMGxEnHm1I5M8bmHyNiEFXYjdE+4sRXvvHulD9L/J9wrmVC44A72uPNv8S+BxwWh6LDwINwD9gRwU+n0MZh4HlgwulHz/42Lux+z5k0vPWCbz12vnXPZ3DeZVikiQ9Uyeu1zH5GhGDLseuoxupIfHPDeHG+/N9wnmVC7qAv2yz8e4/sLtD50sAu2D6E0CEo7tRZ6MHWD64UPquTXe+E/gJY4/aDOoCbrh9+R1rczivmgImy3DkZLB8/EPKVi22UfnosOcPYHs5CmZu5YIHsIux78Hmrh5qI/Zitho7TSkXtdjemqxcO/+6rqHZlq6df91PsAEok5/HV7URoXImICJ5eyhVAGeXugITUI3ttR++vqEFuK+QJ55XueBBbLxbxfHx7kVsvHuC3ONdGPhmtm+6ffkdXUOzLd2+/I77gUuxo/rjzX//mjYiTmw6IpEHHbHWCo7uCjxZnYK9kL0Z24D4APDbulB9aqw35UM6w9NHsAuj34vtXdkLXD23csHA4HHt0eaLsSMXFwPnAY9jb+4v4vgFYYNewW78NmHXzr/uWeC9jx987LvAQ9iANBLNP62UmpJaIk0Bju4KPFmdAryATaJxEBvvHmsINxY83s2rXHCoLdp8Ozbe3YQdPT8AXD2vckHf4HFt0eaLOBrvzsc2MC4GLmH0eLePPGXPun35HeuBm+7adOd3gIcZfaRD490JThsSE9ARaw1iN2f5R47u1jhZXYnN2PBroLsuVL+5mCefW7kg2h5t/mdsytbHsIu+YsOOeQ54jmG9Ru3R5mnAu7BTmGYOKzrI8T0/E3Lt/Ov++PjBx64E/o/jp2SlgKwXdis1lOjUJlVmWiJNg/HuExzde2CyugKbMvUPQF9DuPGlcY7Pq3mVC2Jt0eZPA78DfoONGZFhxzwPPI8dFXhVW7S5Fpvm9YvArGFF5z3e3b78jjV3bbrzCuxoyfB9KlLYWK1OYJq1KUsdsda/AtqBt6cfAXLLcFBO4sCb60L1j5e6Iu3RZj82f/W9wO6RUrOO8V7B5vB+BJtJpA3onlu54A8FqCqPH3xsLjbN7EnYze++CPzftfOvO1iI86kTw9nnLzMPrf553spbXHuaZm1SOWmJNL0fu17sLdib1yCTP94lgLc0hBt/W+qKtNl49y/Ym/TtI6VmHeO9gk0t+3tsZ2YL0DuvcsHvClHXuzbdWYdNNbsYew/0JeDHty+/oyw2lFOlow2JDHTEWp26UL3XEWttBN4I/HeJq5RvP6kL1f9ZqSsxqD3aXIFdvN46t3JBVun20o2JmXMrFxwuSOWGefzgY6dhF6q1j7eDtVKZ0IaEKqWWSJODnRd/EnAN8L3S1ijvHmgIN76z1JUY1BZtDmLj3aF5dtQ9m/cKMHNekeLdXZvuXIpN89o63g7W6sShDYlxdMRaF2EXPl2ATSm6i/ymLC0lg50+dEFdqL6spuO0R5uvAX4ALMpmVEKpyW75+Webh9bkryFxcs1SbUiojLREmhZi1wwsx26q+jL5TVlaSgY7GnFRQ7ixqFN3x9MWbb4SuydEw7xhm6YqVe50jcT4pmPXDVRht4X/GrAMu1DqYnJLtVZKHrYxtB07pWl1uTUi0s4AntRGhFJKFU01dhPOENAIfB04BxvvxkpqUa487I7U24EosK7cGhFppwNPaSNCTUbakBif4dicz1/EXpAGGxOTrSHhYBcIDy4SLtdhawE+VupKKFUKuthalYjB3tQO+gLHxrvJ1pBwgKXpBwxbuFxG/MBHS10JpXKhDYnx3TDs64Yhn88FXArzc4xjMyIUemFbue538C0djVAnKm1IqBLReFcad2ez0FqpcqIb0o1vvLzShWqMRYDKApU9yAX6xj2qBLQRoZRSReeO83oh412oQGUPMtjEGGVHGxFqMtOGxPgKfTM/km5sOtFCd0v6gW92xFq1+1OpMqI7W6sSKUVq1x5svCv0/YgA326JNOkfhVJ5pA2J8Z0+/iF5l8JuvBZNfyyEbcDbsBviBAt0DqVUDiSP/5TKwvANNovBw8a5AQoX73YCb8Vu/lZRoHModULSNRJjSO9cfUkJTj0NuBCbIermPJQ30rzWb9SF6n+Zh7KVUkpNci2RpgB2g7NiqwUuxca79+WhvJHi3Tcbwo2/ykPZSqlhtCExio5Y65XAe7ApX4vJA3zYnNJLgRl5KNPBzkEdOmytczKVKkOCTklSxdUSaboS+BPsrsXFNDTeLQRm5aFMH3Z0o2rIcxrvlCoQbUgM0xFrfR3wceB8YF6OxRhyW9/QBwSwQ68XANdjL4oTNTiF7bfAa9NlvqUj1toLbAReqQvVJ/NwHqVUHuiUJFUMLZGma4C/xcabXONdrvqxsSgEnAe8ifzckwg25v0GeF36HNe3RJqOABuAPQ3hxkQezqOUQhsSI/lz4M0TLEOwObenkXlDwAPWAfXYDfCCwCPYeZ0AHdg9K3LNbGGAc4GfY9devA/7fX6nLlR/W45lKqUmORFpwnZipADXGHOhiMwE/g+7KVkT8C5jTFep6qgK5j3YDquJyiXePQXMx8a7CuAh4B3p1zuxIwq5JjvxsI2jn2NHJ/4CeCPw/YZw41/mWKZSagS62Pp4+fqZdAAHR3ltpJSrDrb3pBl7MV2MHS0YwM75bGZi6fGqgDnY4esl6eeiwD9NoEylVEFIHh8ZucYYc64x5sL01/8I/MEYswT4Q/prNfXkK94dAQ6M8tpo8e712Lj2Nmy8exE7SuGmy5pIxsQqYDY23g0uIE+gv8dK5Z02JI63ME/lLMbeqA/nYVPdvQaYnj7uMmA58G7sxa8R+38zuNj7ddiem3zpTH/cXxeq78hjuUqpPCh6M+J4NwD3pj+/F3uzp6aeBXkqZ6x41w5ci413J3M03v0JR2Pg4BSnK4AV5D/eGaC5IdzYnsdylVLo1KZXdcRaHeAr2ItYLgzwBPBN4K+xN/89HF3kNRjTnwO+UheqX53+ugfYm/58c0es9UHg08CngDXYaQUN2F1FwaZtreFogydF9usorgY+A7yU5fuUUpPPbBFZP+TrVcaYVUO+NsBvRcQAd6dfm2uMaQUwxrSKyJwi1lcVWEukyQH+CzsqkAuDjU/fwk4bug478jA83j0PfB14oiHcOLghXFP6tc0tkaZfYmPdZ9Pl7cVOSRqMd9uxDYzG9Ne5xLsV6fK3Zvk+pVQGtCHBqwusXwd8dALFfKIuVH9nurxlwN3YeZ9bgC7s/MzfYkcBRs0gUReqdztirZ/BpsP7bV2ofqAj1voi9gI7A5t5aeioSQvZZZbaBny2LlT/syzeo5QqojxnbeocMmVpJFcYYw6mGwu/E5Ht+Ty5Ki8tkaZrsUk3/nYCxXyyIdz4hXR5pwHfxyYK2YodAbgOu0fRvnQDYkQN4cYU8O8tkabLgd81hBv7WiJNm4A9wEyObURA9vHuZeDfG8KNP87iPUqpLGhDwvoUcM0Ey1gy5PN/G6Gx8J1MC6oL1ZuOWOsNdaH6aPrrQx2x1iXYnpqfAW3pj73Y0YXBC2sbUMfoPTbbgCvqQvXdmdZFKVUKxcvaZIw5mP54SER+AVwMtItIfXo0oh44VLQKqUL7e2zH1kQsHfL5/xuhsZBxvEt7R0O4MQrQEG480hJpWgqcg10s3c7ReHcZmce7HcCVDeHGI1nWRSmVhRO+IdERa60DLp9gMa8wZBHXWCMOmRpsRAz5OgU81xFrfSMQqQvV7wfoiLXOws4r/R4QY+xh309pI0IpNUhEqgDHGNOX/vwNwL9hM+jcDHw+/VE3r5wCWiJNM7GdTxPRBHxi8IuxRhwyNdiIGPJ1CtjYEml6AxBvCDfug1frfxnwP4wf7/5FGxFKFd4Jvdg6fVO+HjsFaSwjZZ0Yan9dqL4nP7UaW12ofvtgIyL99WFs+rzrsaljBz0DJLEXW7CL3n5fjDoqpSamiIut5wJPishL2PVbjxhjfo1tQLxeRHZh59F/Pm/fnCqJlkjTa7H7KIyXDWm8eNfcEG4sSirghnDjzsFGRPrrI9gpU9dx7L4Xz2FjXWzIc78tRh2VOtGdsA2Jjljr3wAPMP58y27GH9Zf0hFrLfZmPq+qC9Un6kL1zwJD54HuBB7EZn4C2F0Xqh8odt2UUtnKZzNi7KaEMWaPMeac9OMsY8zn0s8fNsa81hizJP1Re3YnsZZI023YeNA4zqHdjB/vTmmJNDVMvFa5aQg3JhrCjRuAHwx5ejf2+wukv97bEG4sSueeUie6E2pqU0esdSVwCnY/hX8gs+wP7dhMEfuxvXeDoxdd6ddOB35XF6pvy3uFs9ARaxXsYuxBV2KnXCWwC9aaSlAtpZRSJdASaXoTNj7Nxsa7TOL9IWzMaMEudh4cvejGpi0/A/hDQ7ixJd/1zUZLpEmw9Rt0ObbzLI5NSNJUgmopdUKasiMSHbHWYEes9ZSOWGvVkKffDnwVu7g60xRygh3q7eVoI6IXm/XiTOwi7f/IR50nIr0u413Al9NP/S82iISwGZ8Od8Raa0tUPaVUhkRs1qZ8PdTU1xJpCrREmk5piTRVD3n6BmxK838iu07DAWxH2WAjog94fUO48UzgKsog3qXXZbyHo1PufojdeC4M7APaWyJN00pUPaVOKGLMhNdJlZWOWGsQeD/wJezult+sC9V/uCPW+hbs0GemjaeD2OHSncCt6eeeSH/8XF2ovizXG6RHJhZhe4/8wBexWaR0Ix6lJoFzLzjH/Papx/JW3tzKhg3jpH9Vk1RLpCkIvA/bYKgGVjWEGz+QHo14mMw7zFqBXdhMR3+Vfm4tdp3dlxrCjfn7hcyj9MjEAmBwY9UvAf/REG48WLpaKXVimVINiY5Y68nAXcBbhr30HLYBkW0w/QXwBeyiLYO9YHlANB+ZmZRSajhtSKhMtESaFmI3e7th2EsbsA2AS7Ms8mHsRqWPYxsgC9LlRPORmUkpNTVNiTUSHbHWALAYm3P6zBEOOQ07xScbrdiGx35svupDdaH6/onUUymlMiFF3EdCTS4tkSY/Nt79DFg+wiFLOJpkI1OtwLnYNRKtQJcuVlZKZWLSNyQ6Yq0NwDrGzr6Uy1zJ6dj1FAHgj8CBHMpQSiml8qIl0jQPG+9OHuOwXNbCzQC+lv78CWwiEaWUGtekb0gAdzB+CtdcVGKHeHuxayt+U4BzKKXUcXREQo3iY4zdiMhVCNuAGMBuPqjxTimVkUndkOiItTrAm0Z5+RfAt4ELsLtOZzsqcc+QBdW/zq2GSiml1MSlFxaPFu8eAr4JnIdN9TpjlONG84MhC6o13imlMjap07/Wheo97M7Uwx0Bbq0L1f8Ou1j6NcAmYMs4RXZj54juAjrzVlGllFJqAtILnkeKdz3ArQ3hxt8C/wWsAF4CNo9TZA92CpPGO6VUziZ1QyLtqRGemwmcDXZ/hbpQ/YvA+XWh+rOxqe2+iM2+NFQzthGxGbuR22PpEQ+llCoq3UdCjWKkeDcNu1CahnCjaQg3bgYuaAg3LgduwXampYa9pwXbiNiKjXcPt0SaMk0Vq5RSr5q0U5vS+yXMwk5bGs7F7gHxqrpQfSr98bvp9/8GeJSj2S0WpD8uTX98DXYH7L581lsppZTKRnpa0zTs5nLDpbD7Hb2qIdyYSn/8Xvr9j2GnLA1mL2xIfxyMd6/D7oCtmZqUUlmZCj3uvUM+j2N7WN5RF6pvGetNdaH6PwD/PMYhIeDTE6+eUkopNWHCsTf6CWAb8M6GcOO+sd7YEG5czcidboP8wL9OuIZKqRPOpB2RSG8I19kRa70JuynPfcAP6kL1ySyKeQy7AU/VKK8/O7FaKqVUtkSzNqljpNdHdLVEmt4L/DfwI+D7DeHGRBbF/Abox+6APRKNd0qprE3ahsSgulD9Zuw0pFzeu6Uj1vo74G0jvPw3daH6+ydQNaWUypE2JNTxGsKN28kx3jWEG7e3RJoeBd41wsu3N4QbfzyRuimlTkyTviGRBwuHfN4O/BC7Gd26ktRGKaWUKoyh8a4DO5Jfy8iLuJVSalzakIAfYPeaAPhWXaj+30pZGaXUiU3Q8QhVMPcBl6U/v7sh3PgvpayMUmryK3hDoiPWGsRmm1gIvJje+6Gc/ASbKvYW7IY+SilVUpq2dXJqiTQFsT38JwEvNIQbyy3e/RQ4B/gA8I0S10UpNQUUNGtTR6w1APwl8FZsSta3dMRayypXdV2o/hDwYeC9aOo7pZRSOWiJNAWAm4F3AFHgbS2RprIa9W8INx7maLw7UuLqKKWmgEJf5FxspoiTgDZsrmsfx2+OU1J1ofo4oAvNlFJlQkckJiEX+B023nVi9ykquxTrDeFGF5v1SSmlJqwYF7ke4ElgE3B6Xag+m3R1Siml1GTRA6wFXgCWZZmeVSmlJp2Cjkik93ro6oi1ngF8EbtZnFJKqTHoeMTkM2Svh9OBO7GdZ0opNaUVtCHREWudDpwLtNSF6r9cyHMppdTUoU2JyaYl0jQNu5C5oyHcqPFOKXVCKFhDIr2ougdYA5hCnUcppZQqpZZIkw/oxU7j1XinlDphFHJEwgMow3SvSilVxkTTv04+HkAZpntVSqmCKlhDIr0+QimllJrS0usjlFLqhFN2qemUUkoppZRS5a+sNstRSqkTnQCii62VUkpNAtqQUEqpsqMNCaWUUuVPpzYppZRSSimlsqYjEkopVWZ0PEIppdRkoA0JpZQqM5r+VSml1GSgU5uUUkoppZRSWdMRCaWUKiuCTm5SSik1GWhDQimlyow2I5RSSk0GOrVJKaWUUkoplTUdkVBKqbKjYxJKKaXKnzYklFKqnIhmbVJKKTU56NQmpZRSSimlVNa0IaGUUicwEXmTiOwQkd0i8o+lro9SSqnJQxsSSil1ghIRH/BN4DrgTODPROTM0tZKKaXUZKENCaWUKiN2F4n8/RvHxcBuY8weY0wC+AlwQ6G/R6WUUlODLrZWSqkysnHDC7+p9FfNzmORIRFZP+TrVcaYVenPG4ADQ15rBi7J47mVUkpNYdqQUEqpMmKMeVMRTzfSkIUp4vmVUkpNYjq1SSmlTlzNwMIhXy8ADpaoLkoppSYZbUgopdSJ63lgiYicLCJB4N3AQyWuk1JKqUlCpzYppdQJyhjjisiHgd8APuB7xpitJa6WUkqpSUKM0emwSimllFJKqezo1CallFJKKaVU1rQhoZRSSimllMqaNiSUUkoppZRSWdOGhFJKKaWUUipr2pBQSimllFJKZU0bEkoppZRSSqmsaUNCKaWUUkoplTVtSCillFJKKaWypg0JpZRSSimlVNa0IaGUUkoppZTKmjYk1KQkIp8Ske+mP28UESMi/lLXSymllFLqRKENCZVXItIkIlER6ReRNhH5vohUZ/C+J0Tk1kzPY4z5D2PMiMeLyJdEZJeI9InIdhF537DXzxWRDSISSX88N9PzKqWUOnEMiWl9ItItIutE5K9FJKP7p4l2dInIHBH5sYgcFJEeEXlKRC4Zdsx7RGSfiAyIyIMiMnPIaxoPVUFpQ0IVwluMMdXAucB5wCeLfP4B4C3ANOBm4C4RuRxARILAL4EfAjOAe4Ffpp9XSimlhnuLMaYGOAn4PPAPwD1FOnc18DxwATATG7MeGeygE5GzgLuBm4C5QAT41pD3azxUBaUNCVUwxpg24DfYBgUicmm6N6dbRF4Skdekn/8ccBXwjfRIxjfSz98lIgdEpDfdU3LVYNki8lkR+eEo5/2MMWa7McYzxjwLrAUuS7/8GsAPfNUYEzfGfA0Q4Nq8/wCUUkpNGcaYHmPMQ8CfAjeLyDIAEbleRF5Ix6oDIvLZIW9bk/7YnY5vl4nIKSLyuIgcFpFOEflfEZk+yjn3GGPuNMa0GmNSxphVQBA4LX3Ie4FfGWPWGGP6gX8B3iEiNen3azxUBaUNCVUwIrIAuA7YLSINwCPA/8P2qnwCeEBE6owx/4S9uH3YGFNtjPlwuojnsY2QmcCPgJ+JSCjLOlQCFwFb00+dBWwyxpghh21KP6+UUkqNyRjzHNCM7QAD2+v/PmA6cD3wQRF5W/q1q9Mfp6fj29PYm/X/BOYDZwALgc9mcu701KMgsDv91FnAS0Pq9gqQAJaO8F6NhyrvtCGhCuFBEekDDgCHgM8Afw48aox5NN0z8jtgPfDm0QoxxvzQGHPYGOMaY74MVHC0FyZT/429yP4m/XU10DPsmB6gJstylVJKnbgOYju5MMY8YYzZnI5tm4AfAytGe6MxZrcx5nfpUYAO4M6xjh8kIrXAfcC/GmMG41g2MU3joco7bUioQnhbej7pa4DTgdnYuaV/kp7W1C0i3cCVQP1ohYjI34rIy+kFZt3YOZ6zM62EiHwRWAa8a0iPSz9QO+zQWqAv03KVUkqd8BqAIwAicomI/FFEOkSkB/hrxohV6QXUPxGRFhHpxa5RGDO2pUcTfgU8Y4z5zyEvZRTTNB6qQtGGhCoYY8xq4PvAl7CjE/cZY6YPeVQZYz4/ePjQ96bXQ/wD8C5ghjFmOranRDI5t4j8K3Za1RuMMb1DXtoKLBeRoeUs5+hQr1JKKTUqEbkI25B4Mv3Uj4CHgIXGmGnYnv/BGGOOL4H/TD+/3BhTix2xHzW2iUgF8CDQAnxg2MtbgXOGHLsYO3q/c8hzGg9VwWhDQhXaV4HXYy+4bxGRN4qIT0RCIvKa9DoKgHZg8ZD31QAu0AH4ReTTHN9zMiIR+STwHuD1xpjDw15+AkgBHxWRChEZXI/xePbfmlJKqROFiNSKyErgJ8APjTGb0y/VAEeMMTERuRgbfwZ1AB7Hx7d+7ALsBuDvxjhnALgfiALvM8Z4ww75X2xsvUpEqoB/A35ujOlLv1/joSoobUiogkrP//wB8DHgBuBT2AvrAezFc/B38C7gnSLSJSJfw87hfAzbq7IPiKXfk4n/ABYBu9JZMvpF5FPp+iSAt2EXxnUD78dOxUpM6BtVSik1Vf1qyLq/f8KuafjLIa//DfBv6WM+Dfx08AVjTAT4HPBUelrvpcC/AudjR9kfAX4+xrkvB1YCb+Bo5qf+wSyGxpit2KlU/4tdk1iTrs8gjYeqoOTYxfpKKaWUUkopNT4dkVBKKaWUUkplTRsSSimllFJKqaxpQ0IppZRSSimVNW1IKKWUUkoppbLmL3UFlFJKHSWzQ4bE8AyPE9CX/I0x5k35K1AppZSytCGhlFLlJOHBJXPyV97vWzLeDV4ppZTKhjYklFKq3EhGG7grpZRSJaUNCaWUKieCrl5TSik1hj10uAAA79RJREFUKWi4UkoppZRSSmVNRySUUqrc6NQmpZRSk4A2JJRSqtxoO0IppdQkoFOblFJKKaWUUlnTEQmllCorolOblFJKTQrakFBKqXKiWZuUUkpNEhqulFJKKaWUUlnTEQmllCo3OrVJKaXUJKANCaWUKjfajlBKKTUJ6NQmpZRSSimlVNZ0REIppcqJAI4OSSillCp/OiKhlFJKKaWUypo2JJRSqtxIHh+ZnE7EJyIviMjD6a9nisjvRGRX+uOMIcd+UkR2i8gOEXljPr5dpZRSk5M2JJRSqtyI5O+RmduBl4d8/Y/AH4wxS4A/pL9GRM4E3g2cBbwJ+JaI+PL2fSullJpUtCGhppSI27c04vb9KOL2XVTquig1GYjIAuB64LtDnr4BuDf9+b3A24Y8/xNjTNwYsxfYDVxcpKoqpYaIuP2nRtz++yJu/+Wlros6celiazVlRNy+ALAeqAGujrh9F4X9Na0lrpZS2cvvWuvZIrJ+yNerjDGrhnz9VeDvsX83g+YaY1oBjDGtIjIn/XwD8MyQ45rTzymliiji9vuA54HpwOsibv9FYX91c2lrpU5E2pBQU4kLhIAO4AngfOCRUlZIqazlP2tTpzHmwhFPJbISOGSM2SAir8mgrJEqZiZQN6VUbjwgCBwBHgcuwDbslSoqbUioKSHi9jnAb4EWYAB4L1ARcfseC/trvJJWTqnydQXwVhF5M7YRXisiPwTaRaQ+PRpRDxxKH98MLBzy/gXAwaLWWKkTXMTtd7CdZB1AH/AeoCri9v8q7K/WeKeKStdIqEkv4vadBvwP8FqgEbsQFOCdpBeJKjWpFClrkzHmk8aYBcaYRuwi6seNMX8OPATcnD7sZuCX6c8fAt4tIhUicjKwBHhuwt+vUiojEbf/VOAebLKDk4Bl6ZduAP6lVPVSJy4dkVCTWsTtOxn4CnDdKId8LuL2xYCv6siEmhyyyrZUKJ8HfioitwD7gT8BMMZsFZGfAtuwUwk/ZIxJla6aSp04Im7/IuyaputHOeSzEbc/Cnw57K/Wv0tVFGKMTm9Vk1fE7Xs7cD/jj669BHw27K95sOCVUmoCZGbI8IYF+Svw/17ZMNoaCaXU5BFx+98C/JzxO4G3AJ8N+6sfKHyt1IlORyTUpBVx+y4AfkxmU/TOAT4Ucft6sVkulgL3hP01HYWroVI5yP9ia6XUJBdx+88FfkJm923LgI9G3P5OYDZ2CuL/hP3V7YWroTpR6RoJNSmlF1d/A6jI4m3LgY3AL7C/+5UFqJpSE1fkna2VUuUr4vYL8DUgnMXbzsKOTPwcm1mtqgBVU0obEmryiLh9EnH7gukv7wQuzbKIOcC/hP01BvgpNsPTiOfJvZZKKaXUxETcfom4/YPx7gvAVVkWMQv4TNhfbbDTf/ePdp7ca6mUTm1Sk0TE7fMBjwHnRty+LiDXIdqPpRdfLwX+CHxryDkE22sTQXPjq1Iq/WJrpVSJpNO7PgxcFHH7jwBtORb1kYjbH8Fmd3oWu1B78ByCHeGIAbowW+VMGxJqUgj7a1IRt+8/sRvv1GEbArlwgE+lP6+KuH0vA1ux+biDQFSzO6mS03aEUiessL/ai7j9/wGsxa5xyDXeAfxD+uPMiNu/CdiaXisRAGKa3UlNlE5tUpPJauwQb75UYxsmu4APhP018bC/Ri+qSimlSm0d8P/yWF4l8AdgV8Tt/0jYX53QRoTKBx2RUJNG2F/jRdy+V/JY5OCc01rg2+mpTd8J+2vcPJ5Dqexo1ialTnjpUYndeSxyMN7VAF+LuP0A3w77qzXeqQnREQk12fwIO3e0EL4FaL59VXqatUkpBT/DZhkshK8BlxWobHUC0YaEmlTC/poB4EYK15j4sGZtUkopVWphf3UE+FPgwQKd4iOatUlNlDYk1KQT9tckgPsKVPz2dHpYpUpHJH8PpdSkFfZXJ4EfFKj4l9PpYZXKmTYk1GS1tkDl/mPE7WssUNlKKaVUtgoV7z4RcfuXFKhsdYLQhoSarKLASwUotwqYUYBylcqck8eHUmqyiwMbC1BuGJhZgHLVCUTDjJqUwv6abuBfC1T8T4fsoK1UceVzWpNObVJq0gv7q/uATxeo+B9H3P7KApWtTgDakFCT2RpsYyLfG8idis25rZRSSpWDp7GNiXzv/XAydiReqZxoQ0JNWmF/zWHgdRTm93h6AcpUKjOa/lUpNUTYX30EuBbwFaD46QUoU50gdEM6NelE3L5KbOPhHcAlBTrNbGBfgcpWamw6JUkpBUTc/hC28fBW4IoCnaYOyOfmd+oEoiMSalKJuH0rgT1ANzYlXqEaw28uULlKKaXUuCJu/5s4Gu9+BAQKdCqNdypnOiKhJoWI2zcX+Dp2FKIQQ7tDecC6Ap9DqdFpF49SJ6yI21+HjXc3Uvj7NAM8WeBzqClMGxJqMvmTIpzDA74Q9tf8oQjnUup4gk5tUurE5gHvovCrnAzw5bC/+jcFPo+awrTfS00Wi7EXvUJzgIoinEcppZQayclFOo+g8U5NkI5IqLITcfteA1wAnAM8mH76uxQvB80bIm6fE/bX5DutrFKZ0QEJpU4IEbd/BXA+cB7wK+zmc9+jeFeB10fcfl/YX53vtLLqBKENCVVWIm7fYuD3HF0HcVMJqrEQ+FjE7fsGkAr7a/QCq4rL0ZaEUlNdxO1fBPyOo4uoSxHv5gN/G3H7vwKYsL/aLUEd1CSmU5tUWYi4fZURt+9twP0UfjH1eKYBXwb+RhsRSiml8ini9ocibv9bgQcoXCamTNUCXwA+ro0IlQsdkVDl4n3Af5e6EsPoPhKqNHSxtVJT2XuAe0pdiWGaSl0BNTlpQ0KVVMTtc4BPAJ8udV2GeYWj6zOUKh7dkVqpKSni9jvAx4HPlrgqw+0HflbqSqjJSRsSqtRuxw6rlht/2F9TjCxRSimlTgx/A3yp1JUYQSDsr9Z4p3KiayRUyaQ3mfurUtdjFCdF3L4zSl0JdSISRPL3UEqVXnqTuQ+Uuh6jqI+4/ctLXQk1OWlDQpVM2F/TDnSXuh5j+FrE7QuVuhJKKaUmt7C/ugM4Uup6jOGuiNsfLnUl1OSjDQlVEhG3b27E7XsncGGp6zKG1wF/WupKqBOPjkgoNXVE3P66iNt/I3BJqesyhtdgF4ErlRVtSKhS+RR2cVepU9+N5+0Rt0/vxlRRieTvoZQquX/ApjYv912k3x5x+/WqobKiDQlVdOnh02tLXY8M3QBcVupKKKWUmnyiqYEQkyfevRm4utSVUJOLZm1SRZXeyfNfKO+5okM9HfbXrCt1JdSJQwAnj0MJuqOiUqURTQ0sAP4J6C11XTK0PuyvXl3qSqjJRRsSqijSw6VvB1YBs4DJcrF6rNQVUCcYQdc2KDWJRVMDArwV+A5Qh8Y7NYXp1CZVUBG3Pxhx+98G3Ac8gG1EAFwB7CpVvTLUDJymmZuUUkqNJ5oaCERTAzcA38duaFqXfukKYHuJqpWpFmBJxO2vLHVF1OSiIxKq0C4AfnH80+IHUw9sBKYDi4taq8wsAN4LPAt8vcR1UScQHZFQalI6FxvvjvkDFhG/MWYh8AJQA5xa/KqNqwF4N7Ae+HKJ66ImER2RUAUTcfvfAvzf6EdINcj5QGux6pSj+lJXQJ1IdEM6pSabaGrgzcBPGdaIGCQiVSJyHnCoqBXL3rxSV0BNLtqQUAURcfuXAPcCCzM4/HJgDdCP7f0vt4XYt0bcvpNKXQmllFLlJ5oaOBn4AdCYweGXcWy8O1y4muXk/RG3/+RSV0JNHtqQUHkVcfsrI27/x7DzQ2dk9i4RbMq5MHAREC1M7XJWB/w84vbp3FFVFLqPhFLlL5oaCEVTAx8FHuLo+r8xiRwT7y4GBgpXw5zMBB6MuP1Vpa6Imhx0jYSakPTCrLcC+7GLp68DvpJ9SQLggOnFXmDLzfnYOaS7S10RNbUJxVsjISIhbO9oBTYe3G+M+YyIfBb4K6AjfeinjDGPpt/zSeAWbGbZjxpjflOUyipVYuk9Id6KTcSxC3gdcFe25aT/vh1jzADlGe+WA4uAl0tdEVX+tCGhJioFvBH4yzyVFwNeoTw3gftmxO17U9hfY0pdEaXyJA5ca4zpF5EA8KSIDKaA/Iox5ktDDxaRM7ELMs8C5gO/F5GlxhjdrkKdCFLAa4Hb8lReFNgJzM5Tefn0zYjb/9qwv1rjnRqTTm1SExL2VyfIy9CsaQGzDphDeTYiAF4PLCt1JdQUl95HohiLrY3Vn/4ykH6MdeNwA/ATY0zcGLMXO0J3cT6+baXKXaWvKkke4p0xpsUY8xS2AXH5hCtWGNdgs1ApNSZtSKgJibj9fuDP81BUM+V7QR20HZgdcft05rkqKMnjP2C2iKwf8jimN1VEfCLyIjabzO+MMc+mX/qwiGwSke+JyOB6pwbgwJC3N6efU2rKi6YGfMBNeShqP3ZviXK2A5iV3kxWqVFpQ0JN1IVAbR7KKcU0u0yGbFuxQ8/PAd3Aj7A9NUpNFp3GmAuHPFYNfdEYkzLGnIvdN+ViEVkGfBs4Bdsj2crRvPIj3VTo1Ad1ojiPjJOIjKlc410bR+PdYeB/setAlBqVNiRUziJu/2Js3uwm7NzRHJnV2I3rim0A2zhoxabiGxTBrtUAO4d8KbbBdBk2x/ZPIm5fKeqrThCl2EfCGNMNPAG8yRjTnm5geMB3ODp9qZljUzovAA7m5ZtWqoxFUwONwP3APiYQ74wxa7DZCYtttHgXZeR4dzl2qvGPI26/Tl9Uo9KGhMpIxO1fODS3dMTtvw74DfZGYjHgm0Dxi4EXJ1TB3FRjd9WuB5LYBtEuwAMS2Ckcg5vzDP1bqQP+rliVVCeeYqV/FZE6EZme/rwS2/u4XUSGbsL4dmBL+vOHgHeLSIWInAwswfZeKjVlRFMDDdHUwClDvn4D8GtsJqN8xLuNE6thTobGOxfbINqV/jyB7SSoSx87NN7NAv6haLVUk45mbVKjSs+N/Fvs9IY/BfyR/8/em8fHdZ0F/9/nzox2yZK8yWucxEmcxYkTx1m90DbQQoGyvEDZd3ihOxQo5ceLWcrW0hYoZYeyFShQaIG2tA2tHceJ7TjeYjuxHe+LbMnaRpr13vP8/jgjeyyNpBnNnUXx+fozH0l3OecZWXOe+5xn80d/Dvgo8NPAc8ALwNdgF9aFhcaZGVkBerJcecuki8ku6+lCtj5bQVkcjmqxBPgbEYlgHx4+par/JSJ/JyLrsOEQp4GfBFDVwyLyKeAI9gHkba5ik+O1QDIYE+A9WH33ViCWDMbeB3wY+CmsrtuLDW2NMkt9JyLLVfXVMGQug87cK5/p9N1/VkwSx5zHGRKO6fhZ4IMTjn0Q+Hbs7sW3AO254+XGSd+K7WjdXeY4pZLFVqopFh9rNCUqI47jZkcQvCr1kVDVg9i474nHp0woVdUPAB+opFwORw14J9dzgcb5beDbsLv338T1h+1y9d1qoJ/ql311+s4ROs6QcEzHy3mvx7AP+Q257ydS7pPPaWy3z2rwCjaRLIuNBX0Ouxu7MXc+YLLr+hJwGBs/eg54FNu92+FwOBxzn2PYBmwvY/PhurCNGh9hconjcvXdq1RP3x3DGi1ZQR5SdKK+M0wOc+8FDgFrsBWmNmDzIR2OSThDwnEDuXCm/4ddRP8S+FXgN7meK1ABdC8FdkUrxH7gHuCuvGPjC/qz2EZb48l0D+WO78F6TMarV6wEnq60oI6bl2p1tnY4bmZy4Uzvx+q3vwB+hQrrO1V9ker1ZzgoyF0icuf4AUE2qyrATkXvFuS0ogF2Uw1sCNdKbN8ksMUVnqmSvI45iDMkHBP5IWBr7vu3Y2NCb53q4pAY5XqIVFgoti7+4gnHk1ivSiGeAC4DD2A9JNuw1Sw2MDnkylWxcFQGcYaEw1Elvhf4jdz3P43dNFpd4TnjhFMyfSK9TDCABBkVkcaJF4oIqvqEIL0i8iDKGbXVE9PYTb2J+R+1qDLlmCO4qk2OayT80VbgT/IORbA79JVmI1OXkOyfxXhZYBfWiNiGDWMCaxRM5/kQri/Eq4AtwBuZbHgYIJbw45MWaIfD4XDUP8lgrBFb2ngcD7ivClNv4samjvnMRt/5gjwnSA9W342PkcVuihUkVx66J/f9LZ54Wzzxvo7JORQKSCpINM9CNsdNgDMkHPmsZ/JDc2sV5hVg3oRjinWnnipyjO3YknrbgQtcz+PYgn0PO7Cl7ppmIV/+ov8McAJ4A/DeWYzlcMxItcq/Ohw3MQ8xWR9UQ995FNZ3O7BhtcXwDDl9J8h5EXlcRPDE2yJIO7BDkKMiMpv3k6/vdgjyiife64H3zWIsx02AMyQc+fxEbaYVDxtCNc5V4DTIJmzc5rYZBjiIzXN4KPd11YTzTVivx9pZCngl73uDTbgGeEfCj7tHNUeoCLVpSOdw3GT8eC0mzX0m9+UdGgROishGrA6bSd+9JMgmT7yHPPE2i8iqCeM3CrJRRO6fpYgDed8HIrIm9/3bU0HCPTM6JuH+KBwAJPzRhcB31FCEJ7HehG3ACEguL0ME61XIHb+BNDaEaWWFZVuE3TEKuDFXYjHXE9QcDofDMQdIBmPdwHfXUIRNXNd3gyJyO4BYptJ3WWCXID0zbRCUs4EgyBJy+k6wzSpzdFO4YqPjJsclWzvGWcTUSchVQCJMWQ5PALaAfgUrY4BNiDsx9T2hchs2v6KByV6NZdgEPYcjNJwnweGoKAuYXZhrKIiIxzS6S0S2qOpXBYnlKirdDpzyxNs41T0hskqQFNAgIhNzLJZVYX7HHMMZEo5xjtdagCJYxPXkb59Zd9IumemSqh/C9ZNwhIoLSXI4KsyJWgswEyLSI8gaQch1j6+KvhOR6TYUHwL+pRpyOOYOLrTJMc5cKO92Ne/7KKV16KwU70z48UqXx3U4HA5HeKyvtQBFcHn8GxGJzPCAXy3elgoSlS6P65hjOEPCQcIfvQX451rLUQQTK13UA/OAzyX8eM3c5I7XGOKSrR2OSpEMxlYA/1prOYog7N5KYdAOfD4VJFpqLYijfnCGxE1Owh99DFtBos5jH9UwublczVHUV3RI0V8b80dcqKAjFFz5V4cjfJLB2AZgP5Uv0FEu9anvVH1Vvaqqv57wR+shIsBRBzhD4iYm4Y8K8LdAV61lKYK9TOjaWSc8i61k8XPA02P+SDUaGjkcDoejdD7BjZX36pV9gtTj5t5ORR9V9GeAryT80dmWmHW8hnCGxM3NY8AdtRaiSIJaCzARRV/ixk6om4GfHfNH5oKictQpro+EwxE+yWBsPXBPreUoknStBZiIqh5W9O68Q08C7034owtqJZOjPnCGxE1Kwh+9nblVfWEBcBbr8q0XrgLzJxw72RrtGCh0scNRLM6QcDjCIxmMrQI+XWs5SqBH0dNqQ3rrhX4mV4463RJt66+FMI76wRkSNyG5kKaPU/d5EfnIapCVwDO1liSPQp2yf2rMH6nHpHCHw+G46UgGYwL8IfWfF5HPbcAq6kjfKVrIm/OTCX90LoRGOyqIMyRuTh7PveYYOoztJVFbKdBdih4HOgucXgK8Z8wfub26UjleS3giob0cjpucDVSncWnYjFC9XklToqq7jZpjFM4tWQT8XC7CwXGT4qrM3JxcoD5Ly83EfmBLLQVQdHxxv63A6TjwX8BngI+O+SPnsJ6fE63RjlT1pHQ4HA5HjvNAR62FmAX7BKmtvlONK9oNFOodEQc+jy2l+8GEP9oHfAw40RJtS1ZRTEeNcYbEzclwrQWYJTVNlFN0G7CUqRPU24HvxiqtDcA3Aj8FXBjzR17fGu04VhVBHXMbV7bV4QiTEUCxdQzmEjWtiKSq2xRdAtw5xSXtwHdieyndj/XG/wTQm/BHX9cSbXu5OpI6ao0Lbbo5+cZaCzA7ZCGws4YCLAYuTXHuAjYR/BSwhhtL6i4D9o/5I78z5o/cOuaPLBvzR5orK6pjriKEl2jtkq0dDt7M3DMiALoU3VHD+XsEuTzFuQvYSoqngduxxVCu3QfsS/ijH0r4o7cn/NFlCX/UNbB7DeMMiZuTORzPKE8A22oyM7IGu7M1EQM0A725r7cDE5v1NAM/D5zEutoPjPkj68f8kRVj/ohbZB0Oh6MyzGF9x8acJ7zqiMhdFK6SOK7vLgON2LCnifquCfhZ4ARW3x1K+KMbEv7oioQ/2lo5qR21wIU23WTkKjY9XGs5ymQLtprF/Vi3alVQ9ADWfTuRFKU3OboDeCH3/ZXR7PDvKfpKe6zzM+XI6HhtIHNyA9XhqC9yFZvW11qOMtmS80zcK0jVKiSp6iFFC3XXno2+uw3Ynfu+f8yPfwg41hpt//dyZHTUB84jcfPxEPANtRaiPASQTcChMEZT1ZOqhRwNkxihcLxoWR4FVT2j6C8A/xHPDr29nLEcrw1caJPDEQprgbfUWogQ2AgcCWOgEvTdIDZMdyLl6Tv0DPBzwKfH/Ph7yhnLUR84j8RNRMIfbQTezmvHgHwceAW4azY3Bxpsx1olDwGjKKc9vAhwl4gU+h1FgCTWrRsaii7i+g7Pr8SzQ+uAw8AftMc6666jt8PhcNQ7yWCsAXgHdt1+LfC4oicEKVRBaUYCDbZhdf86rL475+EpsGYKfRcDEpRpOBSgi+uNXH95zI/fDRwHPtIabfdDnstRBZwhcXPxc8AP1VqI8JAIcBfoaWzznhlR1SEgEJH52D4Q+ZUx7jOYV4GTnnoZEbkn776siDyh6AUKNPJT1ayiOwWZh3XjdmB3dDIisjh3zaQd4tzO0NK8QwuAH819HwE+VMz7cry2cJ4Eh6Ns3g38WK2FCBEPWK3oq4IUlfehqiNYHbQAq5MezDt9t8GcBE556iVF5L68+7LYjbrTFNCtivrAs9jQ4nF9NwSkBOnJXTMpRFNtimFP3qEu4Mdz30eB3yrmfTnqC2dI3Fx8CFvB4rFaCxIyhRLCprjQvAK0eOpdonB5vdtz1z3rqaciIqqKontVdRS7qL4K3Dq+i6Oqryo6gI1lHR+nH0gDy1T1ILbCxVpVPSxIDBhW1M8ZHp0U7rr6q/Hs0L3YvhR72mOdF4p9n465jbMjHI6y+SjwzcCTNZYjbIr2UhvMEaDNU+8KNxoR49yWu26np54RES+n7/YpGgduwSZM3yp24w5FTwJ93NjT6So2d2KZooeALPCAooexG2IjgI81OOZReOPvl8f8+BrgP4AXWqPt54p9n47aIkXGyjleIyT8UQ/4EvD6WssSHrqXXEKdUbNX0TEP7zYRWZ5/lVHznKJ3Yx/ci6krfq1ahiDtiq7FJkhvEKQPmKfoHuBRbJWKSjGC3Y36v+2xzn+o4DyOOqBxeYcuf9ejoY138ue/vFdV53qBBYejZJLBmAd8DnhjrWUJkT2CbAAwal5UdNTDu1VEVuRfZNQ8r+hd2F3/YvTd9vHrPLwOg7kPmyD9OLbseSewB3iEkMN7JzCCNT7e3hpt/0QF53GEhDMkbkIS/uj92AWisdaylIuqOazoJUVj2I7T+U3rnvfw7gKuGkwv1hMzWy/cduzO1ni8bRq74C2c5Xiz4Qrw5vZY5wszXumYszSt6NDl7wrPafjqz33JGRKOm5ZkMHYPdgNozvfuUdUjwAVFG7BhsPfmnd7l4a0Ghg3mAlbfTSzLWizbsQbE+P210Hf9wDe2Rtt3VXFOxyxwhsRNSsIf/QHgb2otR6mo6pDBHMQmKCeBFdzYDGciWWa/mOaTARpCGKdcLgK3tcc607UWxFEZmlbM0xXvDs+QOPHeLzpDwnFTkwzGvhv4ZK3lKBVVHVZ0P7YZajX1XVjjlMtl4LbWaHui1oI4psblSNyktETb/jbhj96HTcCeE6gqhuBVYHMJt4W1GNaDEQFw2BkRDofDUTzNkdZ/TAZj9wHvr7UsxZLLVTjGjbkIMxGWvqsHIwLgqDMi6p/XShlQx+x4P/CVWgtRAlnmfnOhcnlDPDv0M/Hs0PyZL3XMVVwfCYcjdP4f8MVaC1ECBlua/GZmy5gf/7kxPz6dF8ZRY5whcRPTEm3zge/EVmCoe0QkBuyvtRw1xgN+D9gRzw6111oYR2UQCe/lcDigOdIaAG8FemstSzHkqgLur7UcNUaA3wV2jvnxebUWxlEYZ0jc5LRE2/qBP6KEEqq1QlWPAS6px7IGeFuthXA4HI65QnOkdRD4A+aGvjteaxnqiDuAd9VaCEdhnCHhAPh9YAfwNPZBva66KauqMWqeNQQ9FK6FfbPyg/HsUL3kbjhCxIU2ORwV44+wpb3rVt+p6k5FF+JCefP5gTE/Xsky645Z4gwJBy3RtiHg54GDwClmrjddbTxsJ82OWgtSZ6zBuuodryFsSJIzJByOStAcaR3BFhk5QJ3qu1zn6M5aC1Jn3A58X62FcEzGGRIOAFqibbuwPRiWU2d/FyKC4G0RZNvMV990/HitBXA4HI65RHOkdS9wJ3Wr72QzeQ1RHdf4sVoL4JhMXX2AHDXnOeqnzOkN5HZW3d/rZFbGs0PO3fsaw3kkHI6Ks5P61neRma67CVk55sfnfGPB1xruwcyRT1etBZgOdYnWhVgJvDGeHXKfZYfD4Sie7loLMAN1lbtRJywBvmHMjzsjq45wDx+OfE5Oc64eFjVnSBTmbdRfnK+jDKpV/lVEmkRkt4gcEJHDIvKruePdIvIlETme+9qVd88visgJEXlFRN5Y2d+Ew1ExXp3mXD3oO0dhnL6rM5wh4cjnj4HzU5x7vpqCFELc4jEVm4CvqbUQjrAIL6ypiNCmNPB6VX0AWAe8SUQeA94HPK2qd2Cr27wPQETuwSb43wu8Cfi4iLjdQcdc5M+B01Ocq7m+w+m7qXgCeEOthXBcxxkSjmu0RNuywHdgO0hPZBtT7+DMVO/6ClBSm3tV1dzXlFGzU1WPK+piIwvTBHwonh16rNaCOOYWahnN/RjLvRR4C/A3ueN/A3xL7vu3AP+kqmlVPQWcAB6pnsQORzjkGtR9B9aYnsizwCtT3DpTP6N+YHSa85PI03dpVX1OVV8BGksZ4yaiEfjQmB9/vNaCOCzOkHDcQEu07Xng1yYcvgD8Bbb+9kSOA+dmGPYyJRgSRs1OQ/AFVXPEEOxVzBOG4A5gQ7Fj3ISsA56LZ4c+E88O3V9rYRzlEbJHYoGIvJD3+okJc0VEZD/W4P+Squ4CFqvqJYDc10W5y5dx4+f9fO6YwzHnaI60vgD8vwmHL2G9FR8rcMsp4AzTewv6KMGQUNXnFP2Cqh5RdI+ijyt6F/BosWPchNyH7Xb9X2N+fF2thbnZidZaAEdd8rvYes135X7+H6wL+HsLXHsLtlPoBqC9wPn/wVbGWDvTpKp6zBBksSX5HjEY9/dZOt8M3BrPDj3SHutM1VoYR+mM95EIkX5VfXiqk6oaAOtEpBP4dxG5bzrxCg1RpnwORy35MPAD2HA9sKF8r1K4Z8Fy4CNYL9y8Aue/jP2M3D3TpKp6AkgpuhJ4WNFY6aLf9LwZuG3Mj69vjbYnay3MzYrzSDgm0RJtywDvBuLAf2G9CT0U7rL5MnaXZqIbdiewEeu17TFqXsh5b6+hag4FGmwzGmwP1N+e61x9L3aX0xkRs2fYGRGOUlHVIeCr2NyHyyKyBCD39UrusvPAirzblgMXqyelwxEuzZFWH3gX1/XdKLCAwh6B49hwvoklt3dh9V1aVZer6p7J+k6PqOo2Vd2uqtuBRYreh9WfzoiYPXFnRNQWZ0g4CtISbftCS7StoyXa9k3Ae7DN6grxOeBL2AeQfD4AnFPVfkOAYh42BEmj5gUAVT1vMM2gWxTdDGzGdq7ehk2mchSBomlFDyhq8g5vjGeHvrlmQjnKpopVmxbmPBGISDPwFHZz4LPAD+Yu+0HgM7nvPwu8VUQaReRW4A5gd+i/AIejijRHWp9ujrR2NEdavwl4B1N7FD6P9To8PeH4bwFnVHUA8LEe+qSq7gZQ1YvYzbEtWF2Xr+82hvx2XrOoakZVD+S8qOM8MubHv61mQjmcIeEoil/CGguFOJzzYOTnTxwFvtgSbTtrCD7C9UW5WTHdOe9DH7B6wlgHsQuto3h2AQ8wucrIp+PZoV8ZyQ7eNpIddNU/5hhVrNq0BPiKiBwE9mBzJP4L+G3ga0XkOPC1uZ9R1cPAp4AjwBeAt01Q6g7HXOcXmLwxNs7h5khrlhvzJ44Bn2+OtJ4HPsj1EKlmYGHO+9CL7aR9DUVfwum7kjAaPJ8x6QcUnajv/mXMj//acGZg9UC6zz3XVhmZ6H5zOPJJ+KPrsVWc9jM5PvpzLdG2N+dd24M1Di60RNtOAeQapR0G1sww1UtYg8OVkiwBRZ/Bln9NAIeADDbx2hekS9GL2Jro7wf+oSPW5T7wdU7LLZ165y+G93xx4Kc+u3e6HAmHw2FJBmPrAAPsY/JG65ebI61fm3ftuL672BxpPQmQ8EcFuyE2XZ4Rih7FevNcCG8JBMbf7qu/GUh6EjkYkUhakIeAjIh0Z4L0WUUj2M3Pv+tuXGimH9ERBu6P2DETi4GvY7IRoUyo7tQSbevF7rxcoz3WaeLZoW8F/he7+zkVozgjoiQUfZHr3p4WbEyvYg2HqKJXgKW5838HvHskO/iXwJ84g6LOCTfZ2uFwFMcCbMGKQrvaW/N/aI60TtJ3LdE2Tfij3wZ8hemrmY3gnr9KQlX3+eqPb0g2Gw0eNdYZ6gNt2DyulbnznwDeNZDu+yvg486gqCzOBeSYiX1cr96Uz8+2RNt2FTlGA7BwhmsexdbudhSBogHW8Fow4ZRwXUEtmnBuPfAruHKddU5VG9I5HI7r7Kewvntfc6S1WP1UjL57BNhRglw3NapqfM3CZJ0GU+u7B7GlfVfiqCjOkHBMS0u07RI2BvTngdfnDv96S7TtIyUM89/MvPsi2A/+8xRuiHfTo+gril5V9Ai21vkDRd56EGtEdAErO2JdU3UvdzgcjpuW5khrP7bYwHu5nr/w282R1t8pYZjPYo2JKRHrclwPPIcNR3VMQFWPqWq/qh7Nmsx5o+bBIm89jE127wSWdzcuPF0pGR0W51pzFMM/AA+3RNu+kvBHN7ZE24ramYlnh+7B9p7oKXKeFuAxbCLnCgr3pbjpUDSJ7eNxN9aN20nxYWBXgLd2xLqOVkQ4R/gUUW3J4XBUjL8BNjVHWrcng7GNxXoiEv7oGuB7KHIHXJBm4HFFX8aGoHbMVuDXEqqazprsCcXcy3V9V+yz6lXgu7obFx6ulHyOyTiPhGNGWqJtu4HhhD/aBexN+KMTe0ZMIp4dehhbUej92EUgXcKU92Dr1d/0KLoNGON6LkSU0nJJPuKMiLmFUNWqTQ6HI4/mSOuLQG8yGFsA7E0GYzPqu4Q/+iBW3/0yJeo7QdZgu2Xf9AQabMuYdDxnRID9XZay4f37zoioPs6QcBTLp7GhTWtaom3FLJK/gk2AOg8MU3rDHR84C7wIbC/x3tcSbUzOgygFV+Pf4XA4SuM/sKFNdzdHWovRd7+M9ShcAIYoPdrDcF3fbSvx3tcMRk0LTt/NOVxok6MoWqJtSeDfirk2nh3aCHxj7ser2O63pbI293UlthJRhhniTucyimaw1ZZOAY2C3K7oKQp3Ey+FoXJlc1Qf50lwOGpHzngoSt8l/NFHgG/N/djPLIpZCPKAogiyUlGw5bxbSh1nrqB6g75rEJHVmSB9QtENZQ49VLZwjpJxHglHJXgW2xcigY3RLxfBJqW9plD0kqK7Fb2K3ZHysGFdfYqeJpwkvHJ2dxwOh8MxDbnQ331Yfdc323EkV2E993VPGLLVE6ramzXZXekg1Z8xac2YtGRM+h5f/auqegrE6bs5ivNIOEKnPdap8ezQ88A/MkNjnhIQ7O7FrSGNV1Ny3oYxbBnAiTwW4lTrgS+GOJ6jCjiPhMMxp9iF9WDcE9J4ApwEbgtpvJqiqmd8kx02mEcnnjMaPJqx/SDC4GFslUhHFXEeCUel+ClseNJ3hzTeZmyI1B7gADZvYi43VRsmPCNrOr65CnM4QkYkvJfD4ag478D2n/ieMAYTZDM2rHc3tnz3dqzXek7ia7bfYO6vwlRO39UAZ0g4KoWHDXEaDXHMGLY+9APYnZ8dzOBKVlXUMmbdp3VDtZTCYyPZwdnkqDgcDoejOATYCcTDG1CigjwiyP3A/Vh9d6mIWxXr7a4nfVetTb+HBtJ9r4mohbmEMyQcoRHPDnnx7NBT8ezQrwNrsLs0bRWabgGwCdtzYkoU3aaYU4ppUcyoqiZVtayHeFU9raovqepwGcOE5sstgu+o4lyOcgmx9KsLkXI4KkPCH/US/ujrE/7ob2D13TupUO8jQTpzXopjM1y6DRsS1YLN2Rij/E2r09gmb4OzH0L8MmUohe+s4lwOnCHhCIF4dujueHbo67Eu2C8B/x82/OjOKky/BngGuFj4tDZj40wFWKuYlxWTMhrsUdVe1eI3SlR11KjZpphVirlPMRFVs3OWclfCkJjqzfzgSHbQPVHOEVwfCYejfkn4o2sS/ugbsQnWTwO/hNV9d097YziswYY5XZjifKPA7bmoxnuxhkcK2MuUOnJKksA2gVW5sRqwXpGSkcp44KfSd98/kO5zz7ZVxCVbO8oinh1agfUK/DnhJZqVwuLc6zI272Be/klBVG9cbx7Mfd2gmAzwvKptHiRIC8hD2F2cPqAV9JJCXJAFoMOgW/LGarMl+0pD0YDiu30Xi8/Un+cHgEeB50Oe0+FwOG4aEv5oD3AUq++qkeN2A4IsBhYr2octrT5/wiWRG6+/pu/WK2SxSeGp3LFmbDGOMWzZ2hZs6FQ8N+6o2F4a42O1amnNUAFQVWPULC71vhmYTt/dC2zk5u4/VVWcIeEol6HcVw+7sNWq/NpirBfkgfEDqjqi6MJp7mkgr0KSNTg0gd09mY9dNB+8fm4SGcFbN4NcCpNsjYOEa3QZZv4svxlnSMwZnCfB4ahLhnJfY9jNprAfkItCkIWKvsiNhsQY0D31PcSwG0rXUOt1UKATiOUZHpNQ+/A+k/FUSN8dUvSuGe4rhWL1nTMkqoRz/zjKZXx34/uwIUa1ZDEwkvdzG6WXi23BLqqdzBzvGmHyopmPobD79R5gf4lyTUcx8VnvGckOLg1xTkcFcaFNDkddksaut9+LTa6uJcu4MW+hFbillAEEmgXmCXRL5fTd3RGJ7C9FrhkoRt+9YyDdtyLEOR3T4AwJR7l05r42YndDBrCLWxq7g1HNknWLgf3WlRrsU8yrTL/wlUOA9SxMV6UjoPBnbD8TdobKpJjPcSvwayHO6XA4HDcb87A6JYb1BlzFeinG9V01i2gsxuogg82BOCYVijJR+74OMDt9dyDQIMzeSMXou2bgN0Kc0zENzpBwlMvavO+3YBfUVqxhEaW6f2MCbFb0y1gX7R2VncyLisiiCYcDrEJJMfV7z1ZSrmn40ZHs4DfVaG5HsYTYQ8I5JByOUMkP7dmMXcubua7vSs4hmC1i/20BviSwXipb3ERyryUTjs+o7xQNo2P1jUMWxw8MpPu+NeS5HQVwhoSjXCYmey3B5h7UBFVNg1aq5Gw+EcX4OrnsUwSrUBqwi2yhPhphyycU7/n5i5HsYK3yWBxF4kKbHI66ZKK+68EaETVCM1K5EuvXEPusWEjPzKjvBOkIWRyvgBxT8ecD6b6a5LHcTDhDwlEudZOwr6oHFTMIPFGlKR8EfWGKcx52cW3meh7JOPdjXdFh4lHcTs0i4OOuHKzD4XCUTN3oO9BD2NCqJ6sxm1i9tXuK0xP1Xb4uus+TyJ6QxSlW380H/mQg3ef0XQVxhoSjXGK1FgBA1exUzFrCL6s6A9IywwURJnzOBPGwD/RhYig+H+Q7gLeGPL8jJATXkM7hqFNq5m2/EX0eG2Y1MdSo0hSj78bDoAAQEVE101VPnA2l6LtvAb4/5PkdeThDwlEuTbUWAEDRQmXnqjHzRG9DITK5l72jMn0kPEpL9PujkezgypBlcISEMyQcjrqkLvQdNi+hFh/udBHXZMnXd6qqaK313R8MpPtKreDoKBJnSDjK5ViR1yl2cSnmwXs2VLM61DUUvaWI7tht2AU4jv0d+EzdmbRadAH/MpIdrAuPksPhcMwBbmp9B9xexNz5+i4NZAUptat2sRSbeD0P+NeBdF+deJReWzhDwlEu24C/nXAsf6EZAq5gO2dmsYlpI0AiLAFyD/ITk+CqgiDHi9z1bQfaFR3CduFeVQFxItjFu6/I6x8BPlABORxl4qo2ORx1yU7gLyccy9d3w0zWd8OEqO9ydIY8XrG8THHPjVbfqcazJnNB0dsqIEsEm9xdrL57CPidCshx0yNF7KY6HDMSzw7diS0Fuxi4GxtLehe2t8TaaW4tC+s2NTuATZWaYwaMIHtFvA3F3qDol7C7VQuxnUVvB5ZPcflp4EvY3+nGaYZ9AfgQ8JmOWFdqJDv4CPARiks8//aOWNeni5PeUWnab5+v63/z60Mbb9tb/2Gvqj4c2oAOx01Owh+9g+v67h5sEvbd2Af8Byo3s4Lt2Ly5cnNMO7tiE66L7oNk1HxZVdO+ZhdgPRSrgKnCas9g9d2dTP8eXwR+D/h0d+PC1EC672HgwxT3HPDd3Y0L/6lY+R0zU0cVCBxzmfZY5zHgWDw7tBH4TexOwTLswpGhcklqGSq6cM+Ip+hS1OwCaRaR+/POZbAL78TygI3YWNs12N2sHRQ2JL4T+ArwJuCdWMPgjcDzwC5seNJx4Isdsa6+kezgMuCNI9lB0xHr+s+R7OBHscpupo6lHx3JDn61I9Y1UPS7djgcjpuUlmjbceB4wh99FPhtrJd9Odfz4Sql77JUcGNuJgREbffsXVgdlq97p9R3imnEbiyCNYQKGRLfC/wP8PVYffe7wDdi9d3zWH33KvA/3Y0Lrwyk+5YAbxxI90l348L/GEj3fQRbWWreDG/j9wbSfU93Ny4s1pPhmAFnSDhCI54dehj4NqCD6x/mKBVMChORRlV2UaMdmhzLFF0A+irqnRSRcTdug6Insa7uDNZoaAQex1a7Oos1FFZhF8rTufvuAj6NXUT/BltS7zHgbR2xLgMwkh1ch33PC4D3jmQHvwYbqkTu/EbgX7Exup+dQf4VwN+MZAffMj6+o8a4mCSHo65JBmMPAv8HmxMw3ithvGpRhZAY6EFs89eaINCjNtLgVeAEsDp3qkFVT/uavRyRaBowgfEbDWYD1ug4iw2FXoU1RE7m7lsD/AfwtcCfYytDbQJ+urtx4TsABtJ9a4HXYef9mYF039eQ5xUZSPe9LjdGEvj8DG9hKfB3A+m+b+huXOj0XQg4Q8IRCvHs0GbgH7E75PkLaQS7i1LBfByZD7ob+yD9AjZk6JbKzVeQVzyJ3F/g+EVuDEm6gF1EY1h5vxEbP7sCayyM0481OJpzP78NuHskO/gM1uD4GLaD+FRsBb4u55l4B/CHM8j/jcD7gd+Y4TqHw+G4qUkGYxuBf8CG4uTrtorrO1V6QHeLyCOquhfoFpFqVyQ6Dtw78WCgwTmjZpO53sz6IlYnR7mu7+JYj0R+eNQQNodhvLzsTwB3DaT7tmENjj9kes/6rwJf09248AsD6b7/C/zJDPK/EfiV3MtRJi7Z2hEWP4G19At1TY6UM7CilxTtVTSp6Cu5Y9sU3QUgIv0ga0FOgzzE9Z39KiKDE4+oLQ2rgK+qqOppVW1S1Qewi6hgk8RXFBiwh8nu8ddjF76/ZnojAuAp4KcBOmJdHwM+WsSb2DqSHSw618NROVz5V4ejrvlR7MNwof4I5ek71cuqelFVU6r6sj1mtqnq87lLLit6v1FzWtF1wLly5psl/RMPqOp4aFPWHpHzWA/8A9hNMg8bnlQorGkJk0OitgD/D/gEM4fnbgbeBdDduPBPgQ8W8R7+v4F03+NFXOeYAWdIOMomnh16HTaeHwosMMzi70xRo+j4w/kw1qWZAPoV3YZdZFYrug/oEJFmEVklIh7ITItOJRBVNaqaVdWkqvpGgxd9k9Wsye72Ndvva3alr9luX7PtWZPZbdTsn6bYwVHKj7P93ZHs4IO5798L/P2E8wabOPdxbDWOCPC+Mud0lIkAnoT3cjgc4ZEMxjYB35P78XKBS0rXd1Z3jOeoxRWzUDGjQL+qbld0i2LuUtUXFW3FhgqtAiKKzpQTUCnGjYYU4IvICzEvRlOkeXdTpLm/Odq8rDna0t0cbWlvjDTtiUhk3zRjHaD8Hh2/lUu6BqvH/rqAvC8AfwQcwf4/vb/MOR240CZHmcSzQx3YD2wG68YsVB2m6GZxiqYFaQQOAqOKdmLdnmuwu/cRrjeimY8N/ZnYbfMuYBC7+1EltNOgewL1l2DzQ45SuGJSgH0PjwTq40nk+QiRxwpc92CBY6XSAnxhJDv4zR2xrl0j2cEfAr4KfE1Ovk90xLouAoxkBwX4BuAjI9nB5o5YVzKE+R0Oh+M1QzIYawc+oao+0IsNx5lI8fpONS0ijcBLisZRukAHsHkHCxRtEGS8F0VXLml5or67U1X7RaRQNEClWAC8IMhibH7IKRGZUt954m1oiDSSDTI7ffULXVcoLLhUmoDPD6T73tLduHDnQLrvx7CJ3a/H9v/4RHfjwvPjFw+k+94IfGwg3dfW3bhwNIT5b1qcIeEol/dh8xGexbovC7l1p11UFR0TpFXRA8BKtclkS7Eu0Yn3PoQt/TbOxEUVEWlV1RexOQah/Y1Pt1iraiwgmMd1t20hBRNw427VFQ9vfYHrMsBLwB2zkHHMaHAm4kXvyR1aBDw7kh18dy7E6S+ZXAedjliXAv89kh08hDXapts9clQUF5LkcNQpPwvchq209ziz0XeqYzkddUgxy1TlELbz8/06qb+aPqiwN+/AJH2H3Uzbq6qPikiYDUb7KRyqjNj3vVBExvVdoY2vG/Sdqvb76k+l745iy+eWStLDe9Vg7sv9vAB4ZiDd997uxoUfwYZFfaLQjd2NC/8nl7S9BuupcMwSZ0g4Zk08O9SNjcN/Hniy2PsUTQKnsOFKrwDrFc2vjT1dnH4DNyYlF0TE26RqxkOgSibQ4BAQeHgpRTOKRhV9TFR2AREPLyUi15KoDWaQwguh4Xr3zYlK55SILCpwzzbgzbORG2hOBcklDdr4XNSLPZ57II0Af5jzNEwbO9oR6zo7kh10ZWBriYDnDAmHo65IBmOdwDtUdTfT9/S5AVXNKOYE0C3IK4puQL3titkECGj3NLfHQGfUd4puFGTW+g7kQE6WBJABiWA96rtzx1Pc2KOhX8Qr9DuYUt8peorCuv0rzF7fNcW8hiW++juD654OD/jwQLqvubtx4W9Od3N348ILA+m+4VnO7cjhDAlHObwbG8bTVuJ9R4DxnYme3NcKlG+VR7EJ2UU3zwFQ1QOKPgAQXIuiyp1DH80dPxnRyE5gqcFcVXS6xm8Fk+88vOw098wqPyITpHcAmzMmvcFosK0x2pyvWH53JDt4KzZs7O87Yl03uHNz4U13Ykv6ORwOh+M678BufpWUg5fztG/Ifd9jv5rQ9Z2ij6M8JyKlJhAfEpFcP4hJGxiPAKhyGnQnsBSkj+kNqYL6LtAgVeh4jomJ1kURldgzIrI5SvQxD9mW1Wy+vvvAQLrvFqx3/ZPdjQtH8u8dSPeN67tXZzO34zrOkHDMinh2yMNWagK4WuLtZVW1KBYRaVLlUdCXgPumum48ZElVB4FXDaaYh/jbAoLxfhGrprlu6tbxIoWS8l7C1tOeEaPB2ZSfvNgYaeryJLIEUF+z482Kor766/3s6L7maMsKT7xxF/VP5b7+wEh28A0TciE84ExHrOtG68lRVQRcaJPDUUckgzHhur67QmlhONUqatOQMyYOTmiMOpHxkKUh4ATIjM+BIrIKZFXux1VTXzmNvlMt9Ht4BVuKdUYEOR/zGi5kTXaeYpYCEpHIPTn5PI/IhkaJ7Eub9JJcqBhc/z/7kYF03+u6GxeO3TAknO1uXOgXM79jalzVJsds6QIW574fL4H3KsVZ97PafZgN9oFMlmF34SehqiMBgQk0eCkgSAQEDysaRuLXOFMaTVK4SsVtwPkCx2/AN9kXk37CKLo8FSTvSvijHQl/NMqNCeZtAtk8IyKfx7E5Edd21zpiXUFHrGu6XSNHlfBCfDkcjrJpw3auBuuVANvfoAjvrVZN3wEoeouq7p/i9ChIFuQlkDER72ERWRfi9FPqO0ULbdDdgu3FMS0e3r4GrzEryJLGSOOapkhzR6PX5OXnLIpICxDkGRH5bAA+N5Du6xw/0N240HQ3LnRFRULA6RnHbBkEnsl93wbswZaCW4kNXZrIJQBFlSo3ixORrnSQSiSD5BGjZq+qZoya7YEGzwYEaWCRovcBy6ok0jkbz1pwJ6iFmZP1fMHraIm2rWyKtmSw1UOgQG+JhkjjdN6V16nq2y8lzpYamuZwOBw3E6PYWH6w4by7sPkAtwCHClx/Ke/7Qn0TKsk8kCRwGJtE7APbQZ61xoMsEZH7RKQq+k5VLwQm2K62CetEmpjOi2EJFG1Lm9QtGZM2qnoRbFGViRdmNTud7twMvDPhjzp9FzIutMkxK9pjnSaeHfo64FPAN2EXy2exZevuwCZgjyeJ7QFuxxoeCWyFh0LVJyqCqqZ89e8D2pJBIhEhsjviRe8Xkc5qyXAjcjYi0U1SILRJVU3KTxz1JPKqJ14jgheV6B0iXue1u0WiHt5tQFzVDDPN59g3/nDUi004lt2XNdm4IBqo/4PAmy4lzu4FPrykZeWM3hBH5XHJ1g5H/dAcadVkMPb1wCdF5NuAlaq6E6v31mANi/FcvL3Y8J9xfbcOWyK1WmSAe0E6cknSz4PcJyLTJXVXDEXPZEz6SabwVjR4jceMmrO50rYSaLCa614fsL0ybgfiggwBnVPNFZHIqNEbI3M9vP0RLzoCqIf33cAbEv7oi8BHW6JtM3pDHDPjPBKOWdMe60xhF9BxnsQ+1MawMaT7sSXgGrALwyZB3ohtMLcNu6NTUVJBcnfCHx3hekJ4S0Cw0ag5UOm5p0LVLDdqJi1gqqqpIPFFg3nK1+zmjEk/mgnSGwI1kx7u00HymYQ/Oi8dpB5kmh0vRSc9kWZNNm402ByovwXbc2Mz8B7g8UuJsz9zKXG2akaeYzLjORLV6GwtIitE5CsiclREDovIu3LHt4rIBRHZn3t9Q949vygiJ0TkFREpKr7Z4ZjrNEda09gNMgBE5AkRaciVXL0bm9QbAJ6IzBeRTSLyRk8icRFvG1Dx3DNBnhe8ARHJGS7SBLKRwl6TqiDISkFOFTrX4DV83hPv66JedHPMa3g05jU84uFN6tQd8xqeaYo0z2uINK6z+RpTzTX5mTbiRUciEtkckcgWEVmD1XfvBp5I+KPvTfijTt+ViTMkHOXy99iQponMw+7EvAjcmn9CkDsE2YL1YOQbIqjqWVUt1B27ZFT1iG+y9ys6ucRqjTZ8VbXPYEaymglU9Yb4TIM5aNS8aeItEYmsmjQOBRPXJmE0WBRocHL858D4R40G66a4/JPAB4B/vZQ4O8lt7HhN4gM/q6p3Yz2IbxOR8R4kH1HVdbnX5wBy594K3Au8Cfi4iFSleILDUQd8EkhPPCgiHSLyIHbzbNWEc6s98bZ4EnlOkOcn3Hoe6AtJtqMg94tIoRyBmqCq/Yq5GvNiHtY7cw1BDnsS+fqJ9xjMrROPUaTGFrzFgpzI+/kVD++BKS7/O6y++7QLdyoPZ0g4yqI91nkG+MI0l2xgCreuIJuw5V9HVTWpqnuwu+uhuBsVjVM4oRnfZLcExt+uqmfDmKtYDGYIWAtkDOaUb/znAg2OqGo2E6SvFLhF1bqnUdXAN9n9ST+x3agpNs9kTcpPxAMTHAPImHQ/U7vZo9jf19cz63rkjvIRPAnvNR2qeinXvBFVjWMbQ00XO/0W4J9UNa2qp7DJpo+E9MYdjrqmOdJ6Afivqc6LyHoR6Zri3EYRbzkQB1Ii3i5PIsuB0yGJN5ZLOC7EFlV9RlXDmqsoFNOHbSybFuR0RCLPC3IEyEa92MXCd8n4Bpvx8PbHvIbtHl5R+k5E7mzwGpOC9zJAzIteFpF5U1wewUZLvBF4Q/HvyjERZ0g4wuCdwOVSblDVPaq6X5BbUI4Bx7nerCYThlC+yU7XpwFf/c2KOR3GXMWQM1rGu1XfkzWZe3zNPp41mXtSQfJFo0Gh2uJe0h9rGMvGexP+qEkHqXW560pJ4HsgY9K9AA1e43xmTm4Da0w4aoGEHtq0QEReyHv9RMFpbcjAg1z3Er5dRA6KyF/lPRwtA/JDD85TvSIFDkc98B5giofgKXkB2Cciy3P5b0c98R61n1EvpBBfmakC0SZC2qQrBlW9QK5Mrojc3RBpuCfqRR9riDTc0+A1HvCQgr0oGr3G5kavqbfRawoaIo3rIhLZLCJFF2gRkbUxL9oHkDX+IlUt5vf7DTNf4pgKZ0g4Zk08O3R/PDu0F/h+4J9LvD2i6Dqj5pii64D8kqsPq+qz5ciWNdltGZMuovtowV4OoZHbuR1U1ZOKTrmIGzUeU5fF7cB6bgpVvSgKo8GmRHZ0TypI3kVxbuKfvpQ4O2XvDcecol9VH857/dnEC0SkDfg34N2qOgL8MbZAwjpsBZrfG7+0wPjFGKYOx5wmGYzdmwzG9gA/jg1xKoUY1kg/JiL3i3gPjp8QZD2wo0zxtuU8/DNRNX0HOmUpeBHxRbzmKc51iEhPLvdkVgjexkavcU+D13B7oaImBfjxhD/64MyXOQrhDAlHycSzQ7fFs0O/BTwHPAT8KKXvdIw/fNzJ5L/DGGX2mohIpMXDOz3Tdb7JLg1MsK2cuaZCVUcMps9gugzmNkWnXOg98YTSd7lKQRTdQPHNAD3gA5cSZ138e5URqttHIqew/w34B1X9NICqXlbVILeb9+dcD186D6zIu305lf27dThqSjIYuzUZjH0Am2j9MPDD3OiVK4Yp9Z2IREW8chN+27B9LWZipapWSt+NKeayYrrU6rtpundrg6IVqxAoIiLibSjBGBHgA7leTI4ScYaEo2ji2aFIPDv0+8Ax4H1cL+F6Cza0adqqFKqaVdVtuSTj6RqfjVFmOrQn3gZEJiXFTZIJvc3X7OZcvkQoSd5gez0oeoTrTYymRUQe9sQ7HNb8IfHNwE/XWghH5RAb+/SXwFFV/XDe8SV5l30rtuM6wGeBt4pIo4jcig3V210teR2OapEMxrxkMPZ7WH33fq5X/luO7aM0U0fkAFudcIwJicb52PxAU25Fp/VMr1PHuQWbL7FdVQvl5M0KVQ0UPUjxIbcPgb4c1vwh8fXYMG1HiThDwlEU8exQA/Db2A9aoV3qO7E7lwXJJXI+p+gWRY/nKillgAEmL4CtwHpVPaQ6u8VG1ew3GtxV5OXiq7/Z12yY8aOnFH1s5stuECOU3JCQ+d5aC3AzUq1ka2zJ5u8HXj+h1OvvisghETkIvA4bF46qHsb2jjmCLbLwNlWteFlLh6OaJIOxBuDXgZ+hcJ+ee7Dhf1Mxhg1X2oL1FCzAVjccBG7IZRCRZk8iGzzxXqJwM9diOJiTqVg2AxdmOVchzoI+XuI90+Yw1ojvq7UAcxHnxnEURXusMxPPDn0K+DEKN4T5Yazb9wDwu0D7hPOH81ydi7G7NQPA5NKs11kLjKjqdqxr+AER6VRVH8jkV6hQ1RewhsljwLMJf6zk+ErBS6hqEEY5S0Uvcj2xuth76rEL2aOXEmfvWtKy8pVaC3IzMVP/h7BQ1R0U9v59bpp7PoAtm+hwvCZpjrRmksHYvwL/lxubo43zA9iw3kPAh5hcCe8w1yvfLcLqu36s7puE/bzLfR4SN2pyoUe6Nje3j9Vt+eFPe7FlaB8F2SlIZBZrxlhY+g44y4Qy78WgKFKrWuyFeTDhj97XEm17aeZLHeM4j4SjaNpjnXuwC2ihkKEVwL8Cfwo8DlwdP6Gq2xVdjY3D/hPgaeyOTQ8zh3J3YHdPtgBGVV/CVsBoyfWc2JurhvQA8AR2t2dTU6SllKpGAATqb8qazCmjpqxE71xidcESgNPhifcNILtmvrLq/EitBXA4HI5q0hxp3Yf1yBYKGVoK/AfwF9iO1vm9ILZjH6r/HasPvwiMAkuYQd+JSHvEi2yJeJEtnkQ84JCIt8eTSIsnkXPAHuCCJ5H7Il70CU8iKU+8TSKyehZvcSNwRlWfVdVZF0xQ1TOKKVnfYUOJnpvtvBXE6bsScYaEoyTaY53/ifVKFFp4NgGPt8c6D2Orvfyrqp5StB/bzfoMdofneyhxtz5HN9Z9Ox4ytBK7QJ/hekWjVgCjQe8sxkfR+YLcOem4ajow/vasyexV1b3jx8a/n0CW6T0tUyKFjbRa82OXEmddw54qIVQ1tMnhcExBc6T1C8APAYVKiD4GbGmOtL6M1Xf/jNVFl7EbWseAn8SGDk7SKTMhIp2eRO71xHs8V8p5hSAJ4JSINOauac15ImZb8GABcLtMcGeoaiaXz7g35+2/pu8KGB3Z3DizoR713Y8k/NGpek84CuBCmxyz4Rnggqo2A6P5NZ5V9ePx7NDj7bHO88B3AAxnBgS7g/MtIcw90fgt2DgtItG7sO7ghlIGF6TPaNAreK8IsgZIKuakUfUC9TcD+Pi7PLxtxgTzDOa2Bq9xeLzpjao+bzB3AbPZoUHES9VhyHk3thHZP9RakJsF9/jvcNQNO7DVytqxG2Kr8s59LBmMPdIcab2I7fgOQDIYWwa8udyJJ5Yu9bzIVI1C78QmdJda/ekKcFFVTwDjOnO8bOtm7FK0J1fpqQO7AThETr+p6vOKuQOYX+K8OTRbh6vdPODbgL+utSBzBWdIOGbDAlU9rujtwC0o27DlRZuARlXdM5wZ+Kl5Dd3PDGcG/hmbU/HPwG9WS0BFBymyYtKE++701b8TBUFOKLqEG8tdYjR41OQ97GdMOhGR6A6jwQJF50ckemmq7qZzmJ+6lDj7ySUtK13PAIfDcTOxANvB/TasETGes9eM3ah6IRmMva050vqVZDD299g8iE8Cv1NFGUewocKlsjr3AmtALMIaEPlsmPBzKpdbtUDR+dg+M7M0JOrPisjxkwl/9G9aom0hNQt8beMMCUfJtMc69w5nBv4V+C0ARQvtkmwbzgxc5brL8+uqJZ+lqG6W049g8zqKoSVQP7/53YFZzad6zGgw1Y5TrXkS+C7gn2otyGsfF5LkcNQLzZHWA8lg7FNcNwwK9Ud4OhmM5eu7p6oi3HXCcGPfXuR1Tdj8CgRB0RdnOd9JpuhuXQc8iq3g9Le1FmQu4HIkHLPlH7H5CVMhzD5uMgSktUbznmCKyhxFsApbHrBeeU+tBbgZEHE5Eg5HnfFP2F3/qaixvptUJbEqqO1ePVt9t5K8oix1yLtrLcBcwRkSjlkxr6F7EJtc/Q7gYxRORqsZgszHxrVWk0REIotFZDYuZrDyGk+87Z5E+gUplMhdSx65lDhbcok/h8PhmMs0R1qHsZ6ItwN/QDgegDDpwCZ6Vw1F06ALgWWzHOICoIrZpph+RfeEKF4YPJjwR0tOkr8ZcaFNjlkzr6H7JNaIIBfq9GkK19yuOiJCU6QlnQoSPtX7O2/helJeyYhIT0SiLdjEdMA7U4eJ118PfLzWQrzWqVYfCYfDURzNkdbTwB8BJIOxf8GWd62lF+IaIkKumlKW6xUMK00j0MvkHhrFshC0hWu5jHquDlMmvh5bfcsxDc4j4QiFeQ3d27Dl8Oqm7X2g/llPIs8C8SpNabC1wstGVZ81akqqOFUlbqu1ADcDLrTJ4ahfmiOtO7Bx9IdrLct19AzoTtDpQrDCZrbe94nsBKnH51Gn74qgHv/jHHOUeQ3dx4FvxZahqxl5Za4bPfG2RCSa9cTbnstfqCQesK+M+42qZgLjnzQaPJHrbFpvfFOtBXA4HI5a0xxpPYnVd2O1lENVx3VelFzjVtDtoBXdSc91pN5fxhAG8K1elscEeSAUwcLlmxP+qNuNmQFnSDhCZV5D98vAz1E9LwCqilFzevznjKZfSptUr6JPAIhItyeRzRGJ3GoNioqQBU5RXuxsADyPDZGq18XrzkuJs5FaC/FaRkJ+ORyOytAcaT2OLUJRVX2nqqfzjhwA7cVW1gNbbn0zsDpnUIQvA+oreoryBg+wna3bpD69EWALoNRjZEBd4XIkHKGRazz3Jmw3z2pWkRjJaqZJVHYo2go8WOgiEYkIkc3ADqMmjLJzWcHbIyJZW2jH2wSUk4w8T0Q2e0SumPrLjRjnypKWlXUr3GsFF5LkcNQ3yWBMsGXNf4rq6rsEaEuul0ML8NAU13lYg+IZbGGUslDUB/aAZnJjl63v7Bg6UMdbHoMt0bZ67L5dVzhDwhEKw5kBD/gE8P3VnFdVRzKafhl4RNGi4jUF7/aQikxdiHiRJ8IYaAK92MZA9cjlWgvgcDgctSQZjHnAnwM/Us15VXUU9DA2P6NYHbHGOg7Kfli/BPp4uYMUoJc6KdJSAKfviqBe3UmOOca8hm4D/DxwtprzZjVzGHikxNtGCad831JV9UMYZyL13D06WWsBXvuEl2jtPBsOR/g0R1oN8D7gdHVn1oNYI6IU4kAYemopUInd+UDrV+U5fVcEzpBwhMa8hu5ebOWmPwA+Q4V7S/jq79RZ7JCIyB2CtysEERqAIyGMM5F6fvrL1lqA1zoitpxjWC+HwxE+zZHWPqy++wjwWcJ5WJ8SVX0OmI0H/DagbH0nSITK6DtP6lflVfT/9LWCMyQcoTKvofvSvIbud2E7gVbs7ytQf3eg/qyrPHjiPUQIi4SiQ+WOUYBUBcYMAwW+WmshHA6Hox5ojrRebo60/gzwt1QwVFxV94DeV8YQj4CG4U2oRGnZet31V+ArtRZiLuByJByV4hQwCHSFNaBRcxZI+ZrtV/QhoKmM4U4Da8qTSF4RpLO8MQpyGzZEbGUFxp4tY9gk+q/WWI6bAheS5HDMKc4AV4H5YQ2oqueAJGgfsJ7y9N0Z4Pay5EGPYytChc1tip4WZFUFxp4tSeD/Av9ba0HmAs4j4agI8xq6d2HDm0JBVYezmmnPaubOXFnXchZVgGWUGXoVkYiIyP1lyjEJEVkg4p0Ke9wyGAVet6Rl5T8saVl5odbCOBwORz3RHGl9Afh0WOOpahy0GfRObFnXcvXdUsrOC1QfqESvh27bTK9uSABvaIm2/W1LtO18rYWZCzhDwlFJngljkKzJbs9oeoAQvRsi0k75ieH9YciSj6q+FJhgv6rZEvbYsyQOfPOSlpV7ai3IzYTrI+FwzDlC0XeqZnvOC7EgjPFytFB+YvhACHJM5CjIPpB60XejwLe0RNueq7UgcwlnSDgqyfNhDGIIFlFeveqCRCQaK+d+RUNPPFZ0AHRd2OPOkk8D9yxpWeniRKuIgKva5HDMPULRd9jwqNtCGiufNtByG8iFTZ8gD9ZJsvVngHtbom1fqrUgcw1nSDgqyVVgb7mDCHIlBFlCx2hwd1hjqaoaE+xWNZvDGrNMfhb4P0taVjrXrsPhcMzMILA7hHGuhjDGVJTxxC7lJHtPREGeB6kXffc+4Ftbom1VLV//WsEZEo6KMa+h+zLwO7kfr+1maG5TRFUD1el39VU1qWiligKUu2gsUtVnQ5EErihaZvJ3aLx7ScvKDy9pWVm3xb1f6ziPhMMxt2iOtPYDv5X7cSp9l5luDFVNUrnnsjNlBjt2AztCkuUqsKZOPBE/3xJt+52WaJvTd7PEVW1yVJp/xVYfSgJPqprv9NW/S1TG1IbwHI8Su0VEJsWDBsbfYTArBcmG2bBGVbOKPmc0KHs3xGjQFZHyP0Yistgj8ozRYFPZg5XHZ7F9QELhxMjRjcB9wAlgPzC2uuPu5ImRox7gre6428+7tgsYWd1xdyVc6HMI1//B4ZiLNEda/yMZjK3ANm57TFW/C/QuVU1gE5VPqLJcRBZPvNduSulywg8hygLPAWXpO0FQWBBSv9QFoDtANoYxWBl8Dvi9sAbbunvr48A68vTd1ke2Jrbu3uoB3tZHtvp513YB8fxjcxXRskLmHI7r9Kd6b13Q1DNttaH+VO/7uL5rA4CH94wnkQdEpCMw/nZPvBUKiUD9VkVXKvo8s2vEUxCjwXYTXgiRiUh0LJe8XYZM5kDKTyQaI00lN9grg1GgLe/nfuD+JS0rL5U60ImRo/OAf8DuWp3BNuu7AziHzW85ik34eyM2aa8D+BVs5axtwMncuS6s4tsF7FvdcfdNt0AtuqtHv/PPvje08f7oaz68V1UfDm1Ah8NBwo/f2hJtn1bfJfz4zwIfmnB4O8g6EemwidWyHEiDNgKrgJ1AmA/Y28MKIVJUQYcpswysqh5SNBGRaKldusthor4bANa1RNvOlTrQ1t1b27H6bjHWaGgGVgPnsf+HR7D67k25eeYB/w9rhT0DHAe+Dqsvfay+e3HrI1vnpL5zHglH2fSnegX4OPDN/aneb1vQ1LOrP9X7KHAASC9o6sn/cBybeL/B3GHUJES9fYrZYNTEgJii57EfunVhyqtKWUnWE/CAS8CsDQlVPTeWjS9XtCGm5gVPvGo99LUBw9hFDuDHZ2lENACfwi6MAPnG0Nrc1/x8kvFa698ILAd+AVtyrwEbbnY3dhE+e2Lk6L9he1ecBq4AA6s77p42PGCuI7iYU4ejnkn48T8Evj3hx7+jJdr+bMKPPwocBFIt0fZp9R1wF2hCVfcB63MGRAy4gNV3awvcUw5hPucJVt91znYAVb1oMEuAZlXdIyIbwhJuBtqAIa7L/lOzNCKi2Ia735A79Eje6en03Tdhy/C+D1sNsQG70XZXTrZzW3dv/TS2Cd5p4DIwuPWRrWE0EqwozpBwzJr+VG8z1pr+WmzzFoBn+1O9R4E7sYvjR7CJu+MUcuP1ACimZ/yAor6iDUCoZeHsTogJuRa2Xga5c7Z3GzXnFH0cu0hXO6ynBbu4XmL2fT++getGRCnke5nGS/suzDu2EnhP7jVO9sTI0VeAp4FPr+64e/ss5q1vBBfa5HDUGQk/Pq7vvgZ4e+7w9oQfP4L1vjYAHwPemXdboRzA8bCmnrxjAXb/IOwyqEeA0Hod2fAm7ePGB+VSOQM8Rm303bgx0Qf8yyzH+DquGxGlkL/BNr55tyjv2ArgXbnXOP7W3VtfwTbG+zSwrR69Fm7jyzEr+lO9D2It5gHgv/NORbAx8Q3YheLd/anep/pTvV5/qvcPsIZFMezkxg9ZSOgw9uE5RGTW46nqmYQ/eif2d6WClNV9dBbEsIv575SRXD2bRXW2xLB/X+8Ctp0YOfq/J0aOhlY9y+FwOCaS8ONrua7vvph3ysOuR43YNfztCT/+poQf9xJ+/CNYw6IYngWWhCjyOIMgbTNfVhLNs71RVc8ZzO1cz/oOvaz7DESx4UXlJFe/OUR5ZiIK3Au8A+up+OrW3VvDrJ4VCs6QcMyWp7DhPDMtUh7wu9gE3ndQZH1sRVeWJd2UyP3YHZHQMBo0qequ2dzra/a0orlEcxnCxnFWkwAYAX74UuLs/JkunkguafoNoUtVPK8DnjsxcvRtJ0aORmooR6i4qk0OR13xeorTdwJ8EJsX8W6g2I2hZbOWbHoeAJ02j6N0pI3Z98w4yfUNwmFgLBSRiifAeiR+KOGPlrxRuXX3VqG2+m4zsHPr7q3vyoVY1QXOkHCUTH+q96PAb5dwy4PA20qZQ5DzwAFBtgMvlnLvtOOKdHgSOS3IAaA3jDEVvddoUFKOhKr2Jf3E7qSfyHNla1egwRlVrZa7N5173Yp1qV+8lDi7+1Li7FOXEmeLfQL9FirTPKkU5mF3/nacGDlaKYVcNVxDOoejfkj48Q8CHy7hlvu4MRyzGC4Ch4DthNB7KY824CzoAdCS898KIcjdIF0zX3kdVe03anYZTH7o1jxFz81UAj5E8vXdRuB8wh99IeGPvjHhjxa7UL4Zm9NQS9qBjwLPbd29dUWNZQGcIeGYHV+gzILURXC/h/eA2GoTYSZH44m3JeJFH4hIdJHgPYtN8B0pZQxVxTf+3oQ/djATpJ/2JFL0B1pVR0ezIw1Zk3lk4rm0SW1RdH8psswCH7ugNnBjmFcDsAH4EvCbRY71w+GKVhaPAV89MXK0EiECDofj5uQLVZhjHTZRdzM2PDhMtmBLzy62JVf1XC7EtySMmn2+Zg/6mv1f0KLXWFVNGoyn6KQKTYZgC7ZMaiUZ13cxbtR3MWA99v/3g0WO9SPhilYWDwPbtu7eWvPNM2dIOEqiP9XbAvwqFTYkBOkAUHQMu8MT/hwiXsSLPBmR6JKIRFsjEj3iSWTbTPepajZj0tsyJr0euF9hcSnlXwMN9ik6b6rz6SDVpaqVqtTgYz/34zG9U/EDlxJnp3X9nhg5+jA2qb6eWI3NnVhda0HKQURCezkcjtmR8ONNwK9R+Welcf2RIvyqTeN42J34HqAN9CjoNpi+B4Cq+oH62wzBg9jE7SXY8t3Fshdb5rQgAf6iXCO+SpCv76b7P/y+hD86rXG0dffWBykvybwS3Aps37p7a029JM6QcJRKiuomSO2j0kaLSExEIiJyjyfelohEDzFNrkLapJ4LNMh30RYtn2+y2xP+6JPTXWMwtynmhWLHLBGluM/9UqYJRzsxcnQT8D/UnyEBtoLKnhMjR7+x1oLMDsEL8eVwOGZNGtsXoFrsJXyPxERiuTnuxnorDoNO6ZE3BM8qOit9p6rbDWamHlC3gIYZznWDCBSn7xZjczgLsnX31iewSfZrQpIrTG4Ddm3dvfVbaiVA3SRrOOYMX8eNJTorjcF2xZ51pYhSUXSQKXaFVHXQqLnBQ2I0WKCqKRFpyj8emGCnr1nT4DXON2oGAg38rEkvooiFLR2klzRFmtMi0ljOe5mAT2lhYj9wKXH2FmPMPydNsg1oBfZgd/0/SejVr0KlE/iPEyNHf2h1x91/X2thHA7HnOR12E2VamGwCcitVZxzgCm8/qo6oui9Ew4vUNUxEWmdcO1zigaCdANDimZzhURm1HcBwYqISlJEwtTzpeq770/4o0tSfurTf3DwY43Y/JK9wC3APzJzon0tmQf829bdW3906yNbP1HtyZ0h4SiVPmzzsKo8ROZyJLZN2BGp9JzruLFxDQCBBscyQbqfCV22FV2cDlLPNkaa7gOasib7vGK8dJB6Aoikg1TJMhjMbdga4PfM6k2EQz/wg776t3O90+oo1ktUz0bEOBHg706MHH0ceOfqjrurXbN81riQJIejLhhgckfkSrIJ2Eb4/SSm4yHsWr8g/6CqOR4QXAEmetAXKPosyj1Aq6LPAV6uF1JUmVVV1VuwyeaVCusqhivAD+3te/EOrr/nBLbrdD0bEeN4wF9v3b31ceBtWx/ZWqhnV8UmdjhK4QDwA8D7gd+vsSyhoqonVfWQUXOYCUaEqg6kg1SDogXdtBmTfnI0O5Iazcb7U0FiSzpIbaJMF7Vihsq5vwClbhwMAWQ1m1+how24GpZAVeKngX/IdeB2OByOYjmE1Xf/H7ak62uJk9j3dxBkghGhwwFBhMlGhD2PPmkwGYPpU3SLopsof2O65ATwGShVnkGAvVdezM93bMF2oZ5L/ATwT1t3bw0zmmFanEfCURILmnp84N8A+lO9q4AL2HCnR7meMBY2G7C74A9WaHxU9VSgfid5pUxV1Ve0F5BA/TNM8ERMGgNdzOx2YwoSaOB7UtPWCG2qqhGJ9Ac3VqR9ErvollQCsMZ8FxA5MXL0u1d33F21nZrZIIIr2+pw1AEt0fYA+Hfg3xN+fAW2Kd0bgUcoLeG4FB7FhtSsr9D4YHspdYDcoO+w7w/FnOXGTsyFWDzD+ZJQjErF00Ompdmo0Ts6Vw8euvpS/vGNFPDY1DnfDkS37t76HVsf2Vrx8rrOI+GYNQuaek4vaOr5IHZh3V2peQRpEWQNNtSnIijmPBMqS6SC5L5UkOxJBcmurMnOlDAWOlmTvTcdpJ9PBckDgQY7VDWUvhdFctiouTURJA5PSCwHmyNTqWTwSvJ/mCNeNAnxn8PhKJ+WaPu5lmj7h7D67rkKTtWE7WZ8qIJznJnohQjw9wb4iwL8LoOZyYgIHYNZG2jwfKD+QVXdoaoXqzj9y6PZ0dUfO/jxQ4euvjRR33UTYi+rKvIW4OPVmMgZEo6yWdDUY4DvAJ6u1ByCNAtSsS6YRs2kPhCeeAms164m+QCKzvc1+1igwQOpILkxEYy1qJp9FZtPNQg02JP0k9tTQerlZJDMUjgJ7zz1Wa2pGH76xMjR76q1EA6HY27SEm03WA/nFys4TROQqeD4k3oPCJJicq+FatKpmMcUvT/A3xjgt6tWrJoTqhok/eQLJ0dObN9+8ZmX/uSlP0ulgtT9BS69SPEdyuuNH9u6e+v3VXoSZ0g4yqY/1bsY+Fng89jktEoRamO6fCISjXniba/U+CHRkTEZX1UPhjmoql6JZ0deHM4OnRvKDG5IBGNP+MZ/FFhe4HKDTUq7JUwZKsDEGLMg79ifnhg52kQdU60+EiKyQkS+IiJHReSwiLwrd7xbRL4kIsdzX7vy7vlFETkhIq+IyBsr/KtwOOqKhB+fD/w88GXsWlgpKpnT1Wx7SNQ17YZAVfVAmIOqav/evt0vbrv0v+e+fOELD780cHDj8727Nhg1K6e45QJzw5DI13n5+u6Pt+7eWtEqYC5HwhEGdwO/VIV5Suo+XQoisgz1hgU9YlQjyWAsje0yWlf46m/wAz8Q5Kwn3kCj14iIt66cMRU9lzGZa/G4Ht4hEZkqHyWgfnMjFGvoBNi1TYBs7mv+WjcP2xV0R7UFLAZBqpkj4QM/q6ov5poq7hWRLwE/BDytqr8tIu8D3gf8gojcA7wVG3qxFPiyiNypqnOmIpbDUSZrsMVGKk0lN+WWAiOgR1SJBvhj2IpRdYWiDwf4BuWsIIMekUBEHipnzIzJnL+YuHBtjKSfegnbaK8QARMKr9QRE/WdR2F914bN6flKpQRxHglHGFSrmsU64BjQi+0tESoick/Ei94T8SLLAmN8KtwIrwwiiq4MNFgXxmCC3FjaTmQ6l3oMeDWMeSuA5l4RbFjAGNcX2Yl8ZxXlqltU9ZKqvpj7Pg4cxYY9vAX4m9xlfwN8S+77twD/pKppVT0FnMAqKYfjZuGDVZpnPfAyFdJ3WIPoHhGWCzLeAboe8YCVij5ACNVMohK9Qd/5JkhPc3kEOFvunBVi3JCIYA2IMezGUCF9V9Fw3nr9w3HMEfpTvUKVLHZBOjy8Oz28HiqU/GTUjF1KXHg57o+syZpsqC7VEEl4eCeaIs078r0RqvrymD+2MzD+c7mfU7mHvfHzo77xn00Fqe2BBs/njg2N+qM3dPE2GjyUCdLT5WLUa1iQh11EI1gZW5m6BO/3nBg5WrXyeKUSZm9rYIGIvJD3+omCc4qswlZG2wUsVtVLYI0NYFHusmXAubzbzlMg3trheC2S8ONC9TyybdiH/R5sFadKkAR5KSLRtYJXsfy7MkmAnIgQeUZErnnOA+MfPzx46Ll4ZmQngKqmAw1Ojp9X1bGRzPCzZ+Ont41m4+M6cfjgwP6h/MHbG1rXLW/vmS5cuGIh1WXicb1LeSNW300l63dt3b21Yk19XWiTo1yWkVcytVoI4hfT+MY3/gu+yWrMa2iLeJG7Z7r+UuLCy4EGDwMk/ITOa5gXgrTh0ug17YlIZL3BDKnqBUX7En4ikzap+4A1qSBJa7RtWzJI3K6qHY2Rpp0xiWUTQWJZoH5+XfAU1gicWGbQ8yQyXe3sipeTCxllsndpPvZ976y+ODMTcmhTv6o+PN0FItKGLev8blUdmSa3otCJ8GoeOxz1zSLgrhrMW1TooNoNtgBoERt+OANySEQeAYgQifpqypGxInhE9gjycDpIDTdEGs9lTXbglaGjqQtj5+7z1b/j5MgJ7u9+cPvJkeOrMibTvbJt1c6uxu7s8eFXlgxlBq/pu4hEkoEG42Gt1xARL5FNTtfDoq7LhU9g3Cs/cZ3uxJYV/molJnWGhGPW9Kd6O7APHzUPAfJNdpcn3nxPIqsBjJrLWZN52ahZAtwZaLA9wsyGRM7FC5BqijSV3pK6whg1w5cSF2LN0ZYj4wqAAjvCY/7otRJ2qSD5RKqwZ7yQZyEAIoH6SyMaGRKRzimuqQcMM3tVY0A699Vg/1Yjue+/njo1JKqJiMSwn+N/UNVP5w5fFpElqnpJRJZwPan0PJBf4Ww5tqqJw/GaJuHH24BPUwf6Tm259U7JVc9T6MOWR1+M9WIUm0gdgN3NNxqMznRxtTFqRgYzA9FTI68evJy8PF6SdlKFxYMD+67lM54YOVawVHugQaEdeR+IzmtsXz6QGh5gQgn4cTFmIXolKFffvYkKGRIutMlRDrcBZSU+lYKifu6rKnovgKqS8pPPZ0320XSQThk1ZzNBZns6SPlGzRZyC22g/hqjZsYHHkXHPxOxmBdbVaG3MmuG00OHAg2eGM3G54c8tJIzIuwPujpj0lN1sK4nV+8I1rOSxcYRF0rIb8QupONhT73Y8J26DcmpYtUmAf4SOKqqH8479VngB3Pf/yDwmbzjbxWRRhG5FbiDCvaQcTjqiFXY5qjVIn8nfA1c225+DpuX5CucV9iOXfu2jF8H3KvW6J8JD0BEGg1mVViCh0U8M7zfaPDkiraVS0IeelzfRQGaoo233jpv+VTFXOppwz1f36Uo3A18or67jNV3SyslVD39ghxzj3dS3b+h5xQVRbuBewAyJr1N0fHd9/vSQSoFFCrjtkjVHAzUXM6abKIh0rDIk8gd+Reoqm/UjO9IRLIme7Yx0thTsXdTIqoa+OqvA4h60fOEU5LOcN0VekM+QcxruDzFHIV2bWqBx/XusilsuURD4Z2b8b/T/8KWbXwzcIo6pMqN5J4Evh84JCL7c8feD/w28CkR+VFssuF3AKjqYRH5FHb30wfe5io2OW4S3k51N1F2YtexTq7389nG9WqC92B3nwuV6V4A7FO4CowCC2Vy75+AvLXcwztjMGE/sM8aVdVxfTecGTqDNeTKZUp9d3H0yvkp5ugMYd4wmKjvYtj/w+n03eeBLwDfBJykQjhDwlEy/anepdi+ET9c5alXYB9q1gAYNb1GJ+2iTJkInDXZhKKrgQXpIH16KDO0w2jQ2BhpSmSCdIOv/kryHpyTQbIt6kXPRiQyVX3pqhCY4FI8O3I89+ODAI2RxtUAqpoQkVIaCI1XehhnqmRkBCn0u3waeEMJ81WLcVlbsdUrGpis9M9hY5w/iv09fLJawtUrqrqDqUM1Cv4/q+oHgA9UTCiHo45I+PEe4GeAn6zy1KuA09jy6qjdWV7JjZ/X6QpGZIBbsWveeYVncmt6Ars+LheRa5tpnkTmGdXToKvCewulE2jQO5aNH8v9uA7g3Oj5W8E2iTVqKqLvAg0K6bv/BV5fwnzVohh9dwFb6vz3cz//U6WEcYaEYzYsAN6V9/OHsH/Yb6/kpIKswi6u2xTdIshCTyI7jAZFNUdT9LG8H1c1RRrPxLPxDQl/yobZ94xlx55rj7UvEin4UF1RjJqR0ezovnSQepAJPS3GsmMpbOnNnrZYezzXA2AmCu7ETEXGpDsbIze87SFynqA6p5Xr7t9xpfMcdsEdT7QTKlunffZI6MnWDodj9nQD78n7+aPY9eNdBa8Oj5W51zZs2NJC4BmscVAMj+Z9vxx4VUSmDM0SkbujRHf5ml1EDbpbGzXxhD/2YjpIPcAEfXdf932+osc9vBUv9u8dCTTomGKYfErSdyvalyw4NXw+P1F5mNok1pdKIX33PFbf5YeeD1ZKAJcj4SiZBU09B7HJmceBH8V2+fyras2vaCuAiERiXuwOT7xt3FiSsigavaZbBJk2wcxgHh/ODo8m/MQ2VU3MUuRZMZgeeDkdpLZw3Z2Zz+3AaiCt6HR1sPMp6elUxJu48BwC6sb1PQNN2B2aJPZvoxtoUdWoqo7HlU5XmaqmVCtHwuFwTE9LtP0Idjf3VeAnsN6Jv6iiCM1g9xewD7bbsJ6KUrlVVadt6ioij0YlloxIZBv2QbRqDGcGD+f0XefEc554t0VsKHLKE68i+i4TZAcn3HOAOs6jm0C+vruI/R02RSTSEPOiQ7lrKpZM7wwJR8n0p3oXYK38v1vQ1PNXC5p6lHDiF4tCkGsliDzxljZ4jVuwsaKljSOyqjHSeLSISxdkTGbLcHZ4KBNkKtK/YiKj2dFnjJpiGn3Nz5rsK5WSIy/+/TnqsPPpNCh2YW3GhsRdNWqaUkHybCpIRjNBZruq3jH9EA6H42Yn4ce7saEj/9gSbf/zlmh7VfUdNkQJALE9JbZgd6BLZSW24eS0iMh8TyJbohKLC16l+lfcQCI7tsOoeWym60Skc1Hz4orpO65XJNzFBK9InZOv75YCw63R5qYnl204tWnZow13d9+xLTohJzRMXGiTYzYkgHcsaOq5BNCf6v1aqtQpWFE/r7ISAAZzlFwcaak0ek3JVFD0mrw0ESSWpk362dZo672eeJ2zmXMcVdXhzNAzDZHGhqhEOz3xWiMSWTiaHd2dCpL3Fz+OCVQ19N1no8FqJHYS24Bprj10T/xlPBFo8DTwOsAL1N8cBH4c+LPqizY9Anhuj8fhqBeSwHtaou0XARJ+/PXAd1dp7kKFDI5xvTpTSSiaRilKV4hIT1SiParmWV/9uymzyIaqEs8Ob495DbGoF+3y8Fo9iSxK+GO7UkGyiJ4XlpgXq0g51tZY8+2CnFB0EcWHj9ULE/9DH+1u7no6KpGvEZHI0rbFW5a2LU4Df1SRyVVdLyFH6fSnetvIuc+wrt6fqsa8BvM8cG3nIh2kths1s945SAfpbSPZ4S0zXzmJoUav8aWmSNPG2T7Aq2qqP9U3MfdiDBvzWCovtcXaV4pIMbGjRePhHfDE6zVqliraGvVi5z28+0SkXio3lUTKT31FMRuwXWOTQNfa7vUle7MqyfJ7luvb//5toY33i+vfv3emhnQOh2Nqcj0kOrH67p3AO6o09U7gWl8EvZ4vMVu2eeKVfL+qDhvMIaPBxtlOrKr+QLo/wo0PvbPSd77xDx+8emCZr37nbOUpxGgmcWg0M3axraFladSLtl0eu3ou4SfvxTYwnXM8vPj+r3Q0tK/PPRekga5NPU8VbCpVDm7by1ES/ane9v5U728CL2Njz49TJSNC0YvcmECGlPkn3OA1POjh9c3i1s60SW+MZ+PPz9YYT/rJfQUOz8aIALivhFyJojGY+33132gwaxW9LWsym33NHpv5zvqkMdL4Oq6795vJM0odDocjn4Qfb0348d/Aljse13fVMiKuAI9POFbuM9t6Ve0t9SYRmReRyMaoxHbNduJUkHqByTvns9J3US96ryde6A1j2xpa7u1pW/jGtobWtU3Rxltvmbd0c0/rwoqVTa00L1w++LpMkDmc+7ERmLUhOB3OkHAURX+qt6E/1ft72NjBX6QGSUiCLBXk2fxjUS9algtSRDo6G7pmvVAYzGPJILm9mGuzJnt8OD20bSg9tF1V0xEvEmpljEyQLibfoxTyK1hcI9DgMaPBMyHPVTZGzXlVHTRqLvjGP6yqV1TVpPzk9myQ2aaqg1mTeRqbqH4WeAVb+arucMnWDkftSPjxWMKPfxCr736JAt2Uq8AiYMeEY7dTXqflNkULFiYpZkNMRB6NSKQofeeb7ImRzPC24czQdlVNRSQy202ygixtXRb2hpZS4Jm4s7F9Q0u0qaj3XE2ao00XGrzY1aZI46WuxnkvNXixKwLBIz3rtt0+75avRiUytKbr9qcbIg13YfXdcewGcOi4HAlHsfwyNoSprlC07MoSnngPRSX2iq/ZuxojTXtao62gGFD1NUhnTTbW4MWyw9nhR8hV0MgnYzKPNZiGV6NedMoGcfHMyPZUkHqSXK5Bf6pvDNsZPCySDbneEiFR0IgYJ2MyTzZ4jc8K8qS9WHsVHTYm6BORmCBNiqZ842vMizV7ErmrCiV0/YxJH8r1FlmTtW7zI8AmX33xA3+Y670RuoH/b233+gsVlsnhcMw93ge8t9ZCMPnBdqzAsVJ5UFWPisjdqrpX0fEuz0ZVM4I0KJoV5OFCPYoE73HBHFN0YoO760Jm49tTQeoJbGVBBtL9CaCoMu3FoKrp3sSlMPXnlPpORFjZsXTT6eELO1JBeiNAU6SxtzHSMDy/uasvHWRi6SDT1BBpSN/SvkxPDJ1uvJoavMuomfSsECaCBPfMv/OlrqZ5qwS5B4gHal6OiLepvaHNu6Vj+ZCI5Ou7X9vU81TJ1S2LwRkSjmKZ6GKtFWsF2aZoE3CHh7cMW9VipMFrOJExmVWeRI4ZDR7CxsHPiIjEOhs6JWMy2xq8hrtFZNH4khIhSmPE9vzplvm7BjJX72eyMdEw6o9m58XmZUXkhqYwWZM9GZXoLekg3cGN9axD3Z0R5JAnXjFVnsLCy5ps2mhwAWjHVhPpAe5iwsZWxmReaoo0VyRBbhyj5nw6SI0CG7j+/9PB9Y6wYJvz5PPflZSpHLzqdbZ2OByTeWLmS6rCWmxeRBP2oXwZtmLTGHaH+Zbc16L1HRBVNKaq27DlZHvyT2puAVd0D8q9E40JEYlFiIqv2Qy2mtU1fOOfjEhkZTrItHLj82Wo3vesyR5KBamq5X2JiCxr6/FXdiw7L0iHiFzXdxO4Z/4dR3dc2FMoST40mqNNFx/ueWA4KpFHRGRc382LSuSajhORzgm3/Vel5HGGhKNYfgtbKaKmdZUFmQdsEQRFr4rIwcZIU5uHt9QT77GoxBLAw4qOJINEH0VWXxCROxsjjVPusAB44j0AEx+Tr7EmGSS3t0RbNgOoqhnzx55N+okHPLx9iq4v4W2WyomWWGtouz3M4I0AUNV9SnA3M/eV6G2KNC0usft2SfjG3501mYewTZdKoepNl4pBKK6qisPhqBi/jd2EKHVNCZsOridXDwrsV7tuLRF4TG3BiA3Y5mm95DwARbC6iGsfIK/0bD4ickeEyLZAgy1gKxAm/cSzySCx1sPbr5iK6Tuj5uTRwSNhPofMqO+aIo0HlrT03CEi086rqn3PX3qxO9CgWKOuZHpaF71wT/cd60RkaYm3VkzfuRwJR1EsaOp5GhuWU81GPNMiyHxBnoxK9AFPvIUAuQfWlozJvELeDo0guwXZA7w02/kUPUWB0KZxMiZzn6qOqmoqZ0RsAjoM5mFKbI5TAi+3xdpv8cRbHNJ4xRgR54AHKaI5nSCnQBYUGGNAVQsqqVJQ1eGsybQwu00RF9bkcDgm0RJt34bVd39ca1ny6AKeEFgnsBhArD5qxuZ7tedduyf3OlTGfKdFZMoHYsFbB4yoaipnRGwE5lVS3xkNTuzte2F52qTDaow6o76LSORSV2PX/TMZEQBJP/VqOsgsmng85sUGPaRsfReVyMidnbc2iEhd6TvnkXAUzYKmnmR/qve92Hi7b6VyD8dlISJEJdoRqB+PSPSIh0RiXsNGESEVJLcFOr3XUVVfUdR44t3Qm8I32T6m71fRPZQZ/KJv/PupTvO28y3R1oaJ4VRlYChuc2EFtpb5tB4cAEUfTwXJYeBizGsYVTVpo0YN5gHgJU8icQ/xIl70Lk+8SQvwlIJqcCJrsheMahswm92vfWu715+ZxX2VR8BzHgmHo6a0RNtTCT/+88BC4Nuo041XAdQaGWPYMCgP2JQ7vq2IIY4BPnDPhOO9TLPGi8g8Y8wXB9NX76dC1YDyUdULRwePomjDzFcXRVH6LtBgiaJHBZmxV1VLrPmx1694ciTQ4MLxwVPxpmhTpqtpns5raF+bNdnDQ+mRkaSf8s7HL92RCtI9M403Tnus9eRtnbeca4u1tsYisdmEdL2E7cxeEZwh4SiJBU09w8C396d6NwOfp07DQ6Je9MGItCIi1xKyjDFx3/hLgT7swhsBBoGh8etUdWQ4M2Symr27q6Hr2XSQlkCDJkDTJl1EvwrZgO0wWUmyLbHWSxGJrAxxzIAbczimRERQ1asljD0PmJc1kzZkHjIaYAA/8I9EvdirRk3GaLAQUE+8fk8i0YhEbvfEu7boGjVn00G6ifLqqf9eGfdWGEHq00Z3OG4qWqLto8B3JPz4k8AXKD4PoaoI3J/bWr+m79QaFouBfuwaHAFGgKvY6k8AcUGyInKvUbNDEA9bJhQRmVHfNXiNjwoiOmXEb/moqn948KWzCT8RZnJ10foOYCQTH+lsnJhiVxgR6YhKtOPu+Tf2cG2INDy4qMU655e1LXn51PCZUx0N7Zn5zV0LFcxweuTqcDoe7R27clsquO5xaYk2n3u454HIbPp/5PHhTT1PVew/yRkSjlmxoKlne3+qdxPwj9hdi8vY0mIFKxvVgolx5nF/ZP9gZmATQFOkaY8gAYhR1ItK9HwySNxq1HQoejfAYGbwyVLmU9UkcBakA7SSCsdX1bEQnzUnJc0VwQbgGWxSYtEL8jTc45vsDQeMGowafLJgqy8lBS+pmHJ3vy4D/1LmGA6H4yahJdr+bMKPb8Tqu7uxPR6OYtfButhMm6gOBPaKeOM5e3uBLHYXPqLoeUFWA80icq+9XkpqrqqqKUXPRCTa6ms21EaoEwiiEg2ziVrJ+i7hJzY0R5u2N3gNT8wyrOgGol5kzR1dN9pFC5q7WdDcze2dt+Ab/2igJpny02MdDW0bpbykuX7s323FcIaEY9YsaOp5sT/VuxZYhXWbKbAPuL+Wck1Fe6yjezAzAEAqSG0Ic2yjZltg/A3YBLVK05z0E6Yt1p4WkcYyxwoo3YhARKKq+hg2ya8aXa7vgVxV3tkzHg/7n2u715cdr1opBPCkLqMoHI6blpZo+4GEH38AW8DjVexD+R5mF1pZDRap6ng/mfXj3wMFPZ6lPKumg9S2ofTAekUrrutFpPGOeXd6+/pfTBrKLqk6K30HeFdTA08saekZxIa6VZSoF707CjRGyoriGtd3/72p56nQm/fl47SVoywWNPVkFjT1HAPuxbp+69KIAPDEu5fymvlMiyDnKzV2Pr4JjqT81Gg6yBwIYbhyvAkHmbqKVT1hgL/H7sqMAv9bW3FmxjWkczjqj5Zoe7Yl2n4MW8Hwc9SvEQFWxvT4D2GvBVEvVhV9BxyNetGR5mjz/hDGmrW+a4o0HaJO80InYIB/Av6OKuk7Z0g4wmIt8LW1FmI6sia7iwr9zXvibYl40cFKjJ2Pqvbv7z+0ZH//S48+c/HZR7JB9mCl55wKEVmP3d2ZdSWsKuEB3wd8D/CXwD/XVhyHwzHHuRd4U62FmIE9IXisC9IYadrS2dAVr8TYExhoibYubI21PfrIoscej3mx/VWYsyCpIPVgb+Jys1FTM51bJB7wVuAHgL8F/qEaEzocYfBQrQWYDlX1hzNDFd1NMDNUgwqDK8n+I77xu8Z/vpy8MqSqfRWfOIeq+qr6oqr2A4hIO9bVf7RaMpTBGeC9a7vXV7Q5XhhIiP8cDkfo1LW+A3yQiiqkMX+04govKtFDnngLwHpUFjUvHsHmp1QLs7h50d6IeJcBFG29nLhyh1FT75tnYMu9vntTz1MV/39yhoQjLL4AfACb2FNXZILMzsupS8dG/XhFOz974mVnvqo0skF2/5mRc88NpIa2AbRGW274zB4deGXz/57f1pHyUy+EPfcUHMUq0UuqGqiqAqewVbDqnf9c273er7UQMyN4Et7L4XCEzhex+u5yrQUpwHMgr4jIY5WcpDnaWoENGTnQ4DXsjEh0G4BRc0Me712dazZvWfq6eU2Rpt3hzz2ZBq/h5YgXWb+weWE/tkQuMS92SpC5oO/+a1PPU6E/kxTCJVs7yqI/1SvAzwE/gi2rOqn5WK0J1PdTQWpijezQMWpCf2rrTVwZu5S4/OSlxGVWz7t1W39yYFJis1HTCFV7YuzAxl2uBbYDK7EdYOcCrgGdw+GYNQk/LsDPAD+G3TQLqxFomGTHKzFVknSQCt2QiHmxeEOkcaOqkg5S26JerHPiNRGJVCRcqxBGg3ZVHfHEu3d+U/f2Bq9huYhU/FkiJC5WayJnSDjK5euAX8I+YN5VY1kK0hRpXlXJ8VX1Jd9kFwIllYsthnmNHcGFsUsAnBg+NWUd6Xg2Pgr6Ql+yP7GweWFrU7SxUkmAHjZh7SKwCBgCXsB2uZ6x82eNqWjlirAQCldVcTgcNecprL6r5x3p1fkVmsLGqDlyNXWlK9Ag9CZ0gfoKjYgITdHmKfVdW6w9aVT3LmxeONaf6mtOB+lQqzCOo1bXRVS1N54ZXSAi8c6GeXs88XpEZEUl5gyRMEvmToszJByzpj/V24itDlDJGtJlIyIroxI772t2eWVm0BEqtytflDbY33dwiyde2qhpXNSy8MUKyYKIrFDVC8BSEVk6flxV91H/hsSpWgtQLC4kyeGoLxJ+PIat/FbPRgTAUuA0tix76BgNhgMNKrUrX9TCd//8B7YEGqQjEmnsv9RXsbDeQIOlV5J9FwINlgI9AJeTV2iMNB6Y39Rd74ZE1fSdy5FwlMPPYTtm1jWBBvsD9StW+1nEe0KQ0JOvVPXqK4Mn1hV7vQ1xgtMjZ9PxTPzZsOUZR0SWFWiQM1Kp+UJkoNYCOByOOcvPUv9GBNiy3BULuYp6sccbI01hlB6fyFBzpGVtsRePhzitbL/Fb4+176iAPAAEGixjgoHTHG0aqtR8IVI1fec8Eo5y+FbmQF3lpJ8YVrQicZVGzTajpm28G3ZIY5p/fuXpZ/uTQ+3L27vSS9o6Hy3l/rPxc49fGL2Q/Jrlmy944lXLS1DxJj0hMCdCmxAQ15DO4ag3voW5sfk6KCLlNm4rSDpIbU/6idZMkF4T1phGjX7q2H8+058c6Pia5U+mHluyvqQk8RVtKx9b2rosvf3iV88qujIsuaajKdJUjSas5VI1fecMCces6E/1vhHb8KauUdULySDRVomxjTE7AvWnjOMslZSfiY9lk4P/cuwrfWPZ5CaAk0N9pquptbcpGuspZayWaMslqmDk5UKabgVWV3quMjmL7brucDgcJZHw409he0fUOxdBWisxcDbIPDuYvro5rPHSQWZ0NDM28K/H//tyPDu6GeALZ/6XO7tuu9Dd1FXSBljST14SxGiF+6M2RZr2ZYL0rYLUu767gM1drApzwbp21CcK/BpQlfJis0VElrVG20aBoD3WsUuQBBBKXeUvn90dpIPsWBhjXR4bePVTrzx98BOHP7diLJvMT5RORD2vpdTx4tnR2756/pmFqlqxXQlV3YHNDWnBNqarJy4Bv4etrvJF4PNzo/QrhNtFou4dhg7HXECBXyevU3SdshQ0kev3s0vVfh/GwJ87/bSf8tOhNKG7kug/+alj/7n/r4/884p4djQ/UXqsMdJYsr5ri7Wt2rRk8xIgEYZ8hWiPte3oauy8Z3HL4pZKeXzKoA/4EFbf/Q/wP5t6nspUa3LnkXCUTH+qtxPrjfh+IFZbaWamJdq6ZUnz0mcavMZb2mMd+1EYyPR3llMSNhv4x1/qP7n+SmJw73fd9YaydmmG06OX/unlL6uvQaGqT9nAmEzUi5Sc0B6RSOrE8Mlj3Y2dvohHd1NXaLtJtn0EMer3/38JNqYZ7O7Mr9RQlpIQXLK1w1EvJPz4POBu4PuAqpUeLYPNoDuwxS/2A6JKu4jMuiBINsi++sKVFx98dfjV/d+z5ls3lSPcSCZ++ZMv/0fgq1+o6lOQCbLp1lloFV+DxO0dq18ZTA/4CgymB0LTdwBN0eZIpTqFh8BC4L257y9ie5xUDWdIOGbD7cA3MTdcvQA0Rpo2ATRIw0qARU09x8+PnR0ymM5ix1DVAMhcHO1/4e+PfP5JRb3z8Subjw+e239H14p1pcqUNX764/s/fTYwpl3RqVylXS/0nua+hcuOzmtsKSkPI2MyC06PnFlwmjN0Ns57ubsp1Iqw+4CScjdqSIANbXI4HI5SuRX4RmzvnLnC+EP6rfaLnlRlUKT4Rmrj+u7C6KW9f3DgTx83aiJJP7Xp6MCJF+/uXl1yZ+/ABP4fHvjrk4EJ2hW9Y4rLOn5//591fN+a//PS6s5bSzJ8GiON829pX/XELe2rGM4MH9/bF16ucWOk8UDMiz4e2oCVxWCrdlUNF9rkKJkFTT17gT+ptRzlIMjCrobuFykyzElVg3879r+H/+LQZ/qWti14cEPPPbvGz3321R23nI9feblUGVQ1aIk2DSo6Y/5DyvfLCqFqijSFEoIF17wR9dKIaYzC/4f5Lu5B4Gp1xAkHEQnt5XA4Zk9LtH0/8PFay1EOqrrAaLBf1RQViqyq5u9e/ueDv7P3968ua1ty/+uXb3p+/Nx/n/ry7WdHLhwpVYZATbYt1jKg6JKZrh1MD5elr9JBOjR9B9Dd2FUv1brqUt85Q8IxW7631gLMFlXVMX/0fEDw+pZIyz5miKs0anr/7MC/954euXTn1eTwyj858On47t7DjwP+XV0rt71l9aazbbHmkkOPGiKxlreueerWiHinp7suIt5Li1raS94Byqejob3k2NGTw2d2nxw+vTvlpwcOX315R86AGH84PT3T/Ua116i5oKqVjNU8i20aNJHxcrQvAEfWdq+v99jmG/CQ0F4Oh6Ns5rS+M5hTir7OqDmgqtOW6jZq+n9n7+9ffHng2Jr+5NXlv7XnI2NfPrftScDc1XX7trfc/sbT7Q1tJZd9b4jEmt9611tWRyRyctrrvIajDy1c+3Cp4+cTz4yMlnrPaGZsTzwztiswwdBQauSavgPIGn9Gj7aq9hrVC6paSV0zk757ETi6qeepiuWKFMKFNjlmS70l186Iqg5lTeaAr0GTr/6jADGv4WEJkvsVfYApqhydGDz/ymA6fq0603B6dHxHJRpowOrO5Q/MNPfRq6f3xjOJdMyLeq8OX8j8nztftxmgvaFl4eNL1x7fceHAqkL3CXL6kaW3rZEy6oGqqulPDqZu6Si+Ml7ST/W/eOXALcDiFzl4Bdh4Ln7xuTfe8rrHc4ZEm6qOpoLUy+kgk+5snPckQGCCE5cTfRdOjZzt6k1cXgvI0tae/Y8v2bButvJPw2Vs/kOhkK8x4E+B3cC/VmBuh8Nx81CvuWBToqojiu7D5nU8BqDow8CLqvqAiBR6IOXY4InD/cmr1/TdQHpwXN95WZPljs5bZ9R3Lw+ceHE4HU81RmKRV4ZOpr/rzm/eDNAWa12wadkjx796/rnbCt3niXf25x9+2+qIFykoWzGoqoqUlnQdmGBgIDW8HFgyyPAVYGMim3x+Sduix0SEkcxI1/ym7rGsyb6cCbLJtobWjQBGzavD6ZHzVxL9nYPp4fsB6Wycd/CurtvXFui1VC59wDkK67sE8OfUSN85Q8IxW94JrKP+uxlfQ0Q6Myaz0Ff/nrxjdMTm3TOcHToHFHzSjmfGplwQFrV0T/sZOjV88dCXzuxJxTOJ24Hx2tODmcBPNkSizefjV15+9sKBO6e4PXn/ouXGE5n15zQw5mTST420xFI3GH5nRs6/8Mrg8ewbVmx+yDd+ojHa2JUNsqPHh04euL1z1b1nRs4dA54Yf5sAo9nRxw9ffXnHvfPXbPzima+MJfxkJNDg4ahExx5f8vD2VJDWF68cfDTQ4IZ8j5FMfKGqZkVktso4oPAuzGLgb3Ny5lf6uAj8AvCFtd3rQ3VxVwMBF5LkcNQXPwOsZwodUY+ISIdR082E3I5A/QciEj0P3FLovqH0yJSLz8Lm+dM+4J8eOffSF89sT4xk4qu5ru9G0kFmrDHS0Hpx9PKxbeefnyofMPWj935PJupFZ220BSY4PebHh2JerCn/eFdj14tLW5ZmjgweeTAikYSvfpdRkxpJj77Q3tB631g2+QowngOxCMDX4LGh9MgznY0dm86OnB88OXz2NqNmvSde8s6u27f7xteTw2c2GDW358+V9JOLgAyzT8yfSt8tBI5gcxPzPUKXgV8EPrep56mSPTFh4AwJx6xY0NRzsj/V+8/YBbZmGA32xLPxVY2RxleaIs03VIFQ1THsjvWKQIO9US+6sTXaNn/UHz0aqH/NqheRhpjXcCprMi3YbpA3PNgfHzo/ZfOZ/VeOtTy+dHJOmFFjPrbv345ljV8oQa/r1PDFfXd1r3xw58VDV3Tqfhx+IpsZaGtoKrh7UwxJPz2osP5Kom/sbPz83mWtS9bu73vpuTPxc48CTZ85+Xlaos0H3rTqDY9cTvadODLwyqNHBl6JktvBmsjLg8cfTgfp7aPZsdWKNgP46rc+c/H5KStkLG3tOYOtojRbIthyroXG+EbgWeBr8479yNru9f9Txnw1RlxDOoejjmiJtp9O+PFPAu+rpRyqutdgVgpyzBPvyQnnEsB5YAWwV0Q2eng9BnMEyK9QGFH0DEorVt/dkb97fmTg5c6p5j/Qd6R907LJNTaMGv3Y/r8+mjHZQgnSHSeGTu+9d/6d63deeuGSolNtnAW9ib7BZW2zVxVj/mifohvaY+2J+U3z9wykBtataFvx3IKmBRtEpPmhhQ+RCTKHDg0cejjtZ46PZEYfG8mMRpmicEg8M/aIUbMtY/zbgObce21+eeD4lPquq3Heacpr0DqTvnsOeFPesR/b1PPUf5UxX9k4beUohwcrMaiq9qrqxbyfA1UdLnStUU0ruqDRa1o0YYzjo368dzg7dOdIdjg96sc3Jv3ETmBRRLxJMaKt0dYt82Kd7U2R5qvY3YTxcfzz8ctTNp9J+On7L432H594/MxI7+Gs8ads2Pe5U891feKl/955Ln5lukoQ7b1jw8lpzs+IyLW6562Hr75sPnvyC1fOxM9tAa7t2CT85H3pID10fPDVONc3F6ZaG5pOjZzdrOjSYmV4dfjU+mcv7Tqiqn2zehOWzwOFdlsm7hB+EXi6jHkcDoejEGXlqU2Fql5R1Qt5PxtVHZri8hSwUJD5E8Z41WAuGMydBpM2mI1GzfPAfEEm6TujweZA/XajZpC83hiqak4On55y4yoVpO8/H780qbDI+filoxmTnbKc+v+c+eqiTxz+1M7TI+em61rduvfygbLyC0QknfvasrRlqaxbsO7SwuaFm/P7PsS82NqoRK+OZEYHmVnfNY5lk1uwxllRXE70P/Ty4Ikjqnpptu8D2wuiUM+OZdwYgv2V3LU1xRkSjnL4ZCUGTZv08ZHscJtR86KqnhjJDg8kgsSx/MV2nIhE5kcl+lKgfu9oNv7SmD/6om/8Z0ayw12BBrcDKNqZG/eJVJB6LmuytxaaV9F4KkjeRl7+RzyT2O+boKnQ9eMiHB04M2nBWNK64BaBK1PdZNSsupoaeYIZYm8XtXSU7B7NeWIwqkP5jT6TfmqDossL3NLy/KW9u66mBteVOlcxBGoaLyf67gs0KKeSxFuBD2KbzOWP04p1857L/fzhudN4bmpcsrXDUXdURN8p+rLBtKvqC6p6ymD6FH1VVc8XuHw+8BLQF2hwOKcjnzGYdmC8pGpnbtzHFH1e0VVTTD3qibdSRK7pt3h2dH8qSLdNI64cGTg+Sa8tbl24UpApH5yNmhX9qYEnmCHc5/4F95QcJXNd35lh8h6yGyIND3viTQpFE5HGpa3L9qaDzIy5HrNB0Ybh9MjawBpps+W7gA9jdV5/3vFmbMjYePL3hzf1PFXzpsAutMlRDv8I/CpQ9O50McS8WEMqSHYk/LEmRY2iC7MmszDwGp+JSnQZgKpeSASJSxHxUr4GD4z6ozaESCE7TYW7tEk9MdW5kczwKwjX3MUXR/ue2X5u35RhTeOs6ujpTAeZ0QYv1iYiHOw7sfsr517s1AkhUrNhfnNbUWPkupcKMDaaTV5qjTUvHssmh7ie5zAt/cmri4D2WQtaBDsv7TGbl826FHcL9m/tADapzADvz517BPhP4NfndkiTRcTlSDgcdcinsN2ti96dLgZBmhXtMJhWrHfgVkUXC7IdWA45Lz16HuuRuN9g7gPQ3L+pUHSa9V+OiMi15nLn4hd2fP70lzpnkveWjmXt+fruUP/Le/733I4ORe8q6g1Pw73z75rS+59PrseFgiZHssMX2mPzFsWzw4NAoaauk+ho6FjMjXkGofPKwAnv3gWz/pU0Y5uoHgL+Cvt38cu5cxuA/wJ+u9YhTeM4Q8IxaxY09Yz1p3rfiTUoQqtqMZa1VZHyk6IBMibTEJHIWaAjGSQuZE3mkTBN8b85/N/6Tbdver6rqf2B0yOX9nz17N5llxMDt89037+f2L4KiETEOxnzovFUkHmIkD5bfcn4y0vbOqdzBxMYczLQ4Eo6yC7BJordNZZN9gKrSpjqDkH2K7pu9tJOT1+y/56Un97XGGlYhzUEMr76p0bS8asNkYZoc7SpO+pFp1p5DdaD+kDu9bEJ53es7V7/55WS3eFw3Ny0RNuTCT/+DqxBEVrVQoMZD1O6oRqPos0oZ4B5ip5WdFo9UCofO/DnfPdd375zUfPC9ceHTu76/OkvLT03emHGB/n/PPml1Vh9d6rBaxhJBql1hKT/D/YfOf7k0kcWTHdNYIIzvmYvpYLkYqAHWBPPDvdiG+UWRYMXW/3mVW88+N+n/+f+MkWeknh2dE0myOxtiDSsz230ZY2a0wk/2R/1orEGLzYv4kWmajI7ru/W5l4T9d3zm3qe+uNKyV4qzpBwlMWCpp5/60/1vg34szDGU1VtiDSeSQXJpUz4+8yY9KMZcy2E8pEw5svnm29/3YJPvfKF+AOL7njhq+denDKZqgAdAIGa24IgvJYJAmfnN7fNuDimg8z5hkisE5vbMR4LOmOTuxvmEmlT1XuBM0xRzSMMvnj2K7d3Nc47kvRT7QYTGcsmrhmLXY2dxxe3LHz2lo4V0ahEtSnaeBxrGD0H/CHwWznZvgAo8FHgbbnXX1VK5logLiTJ4ag7WqLtn0n48Z8E/jqsMQU5r+gKJjyMK7ohz9sQqhEB8E23vnHxXxz6u+Enlz26+79O/U8p+q4dIFBzazJIhSaPJ975e+ffVTDsOJ9UkDjTEGnswO7Sz1bftca82D3zGjpODmdGZl3MZCYO9B25oy3W8lI6yMwDJBWkrxkOrbGWE/MaOnYualkQ8cTThkjsBDZJezfw+1jv1+3Y/ECADwHvAd4O/EWlZJ4Nkt90w+GYDf2pXg/4MvC6sMYczcaP+nmVlapFMpsa+dXn/yTG9QWqZqzsmP/sio7uGV21o5nkrlwfjOlyOYpCVXcounHmKyvOVeB5bEO5NLZKxWex9bJ/GNjZEm3+7a9f9dR3re1e//u1EzN8blt7q/7Gv/9KaON97x0/vFdVp2zwJCJ/ha0GckVV78sd2wr8OLZ2OcD7VfVzuXO/CPwotkzhO1V1zoeTORzFkvDjgt3M+Lqwxgw0OMSEMq3VIOWnx7bu+h2wuWY1ZfOyx3e8fsXGGXVPPDP8nME8SAj67tjgiWcODxzdNPOVFWcQu2H2AlbHvRn4DJAEvh/YFZXIBx/uWfcdm3qe+mjNpJwC55FwlM2Cph7Tn+r9c+xDx3did8Z/ATgO/CW23n9JRCQ66Gv1c2b/9OC/HKLIOMsKc3l5e1dRCQWN0VhDys/Mtmb1RIKQximX+djF9M15x/J3zf705x/6hd5DA3v/sLpivSb5BNZ1/rcTjn9EVT+Uf0BE7sEmvt+LzY36sojcmYtZdjhe87RE2zXhx/8SWzr1rUAW+CWux7OXXL9UkOHpch0qxZ+/9Lf7gJpvHAn0b1n2eFH6rina3JLwx0IJLeto7DBhjBMCXcA35F7j5Bs4f/Oede+98Ezvl/+gumIVh6va5AiFBU09/wh8BPgD4NYFTT0fBZ7B7mpeLnW8pkjTBuwCXVU88erCRdcSazjBFJ22JxLzog9i64ffDMSBneRCmdZ2r68XRRAq1azapKrbsQ9FxfAW4J9UNa2qp4ATVCDM0OGoZ1qi7Z/CVpD7GHBrS7T9g9h+Nj+G7QFQEoI8ht19rir1ou8WNM8/JkU2z4l5DQ9wvWpRWUTEq/cY0lFsqNOfAmzqeaou9Z0zJByhsaCp5/kFTT3vWtDUczH388iCpp7/xDYLK2pxVdWMqsYzJvMcU/99VmTx++LpnTt6E1fronNpIpt5cueFE1eS2cyFYsIPmyINVwjHmxABDmIf1usNBf4Ya7BO22F1LmM7W3uhvYAFIvJC3usnihTl7SJyUET+SkS6cseWcb3ULlgDds50t3c4wqIl2v5CS7T9HS3R9gu5n+Mt0fbPAU9hG6HOSE7fjSm6k6kTliui754+t/3Zi2O9daHv+pJXn/j1XR/uv5LoP2uK0Hct0dZBoOyQhZgXiyxuWXTozs7V9ajvwOaefpg613fOkHBUnAVNPYeA9RTxwU8FqT0j2WGTDBKbmfrDU1bTmoIDBpnEtvN7lxk1dbGw5lj84uUzi56/+OrLg6mxl6a7MBaJrseGkpWFiGz0xLtfkEUUbgBXKYpRCv+L9XI9Cvzy1t1bOysq0WuHflV9OO9VTGGEP8Ym+q3DbgL8Xu54oR28utjVdDjqgZZo+xFss9YZK28outtgfEU3M3Woeej6LhNkUl85v2NxoEHFCmuUiqILP37wr5f+1p6PHjs2+OrB6a6NeQ0PAsfKnbOzcd6TTyx5dO2arjt7Yl5sUuO+ClKMvtuGbTi3AfjlD+77nRlL0dcKZ0g4qsUosL/QCVU9nvDH9iT95LNpk3pY0enqOyepwN/ticFzxwMNZqwYUSWuNniRXbnvY0Z1zZH+i/cNpxNHxy8wqkOqms33VggyFKIMFwghma0Eksy8uL4BWy2lGbiPIhT13ERC/TcbVPVyrqO8wfbtGA9fOs+NdfSXAxcn3u9w3OQkgH2FTqjqCaNmj1HzrKLrmb6fQUX03amRs8d94xfVs6EKDM5raH8+9300a/w7P/nKp+8/MXTq2uaZUTOc895cu8kTbygsAS4nrpwLTFDNAitJZg7d3oLNW2vAJuLXvPHcVDhDwlEVFjT1xLHVBz6Ejfe7qKqJjMlsG84O3ZoxmQ1pk3qSqTtfjmA/fKOEWMN7nMZILLQ+GGWSua1zweXV3QvvwjYfusbR/kvGqPqqmkr56YOj2WRmNJs8lzX+PqOml5Dcn6oaKPow1S3G0IKtWjHTrtAC4P8CH936yNZExaW6SRGR/ITRb8V20wVbOeutItIoIrdiu+nurrZ8Dkc90xJtHwN+AKvv/gir71Kqus1gbsmVdn2SqasDjuu7MSqg7xoiDfWi77LfuvpNF75nzbfcgzW+rvGpY5+JZI2fUdVU0k/sH8kO+SPZofOZILPXqLmiGp5+erFv/0OG/7+9N4+vur7y/5/vz12y3GwkgbCEJQgKyiqCIipqrVas3azdpp3pdKbt/KatdBRLV0vXKa06xW4zXfy2nU53rK0FXKgKFlAU2RfZEiAJhNwkN8tNctf374/3DYSQ7d7cz7034Tx95JHks7zf75jwOZ/zPue8TjSV/09yMc/N5gGuG4WRN//+g/NXttq+qgQRR0JIGaXZYw+VZo99EPh3YFJ7xL+uPexfSt8vrF07ziFMSkVXe/ikc7ajMZVhzf5wtwUDjZay8rKdrh2xYxrAoVRbS6B9dyga3hnR0Zswkn0TO8PB+f5QZ0CjFyZpDYok5J/GSRWwGfM71/QwKj347KpFq15KxaLShVIqaR+DmOs3GCfuCqVUtVLqX4BvK6X2KqX2YGSd/wNAa70f05DrAEYC8xOi2CQIF5PrzD+c68x/EPgUMEmj/xQlupS+ayG6dpwjmIZkOZgXyaRT3+7NFHvnOtFS3eSynLlluaWvx45FAbKdWa2nWqt3B6OB3WEdWop5+S7viPgXtIaaOzTRpIk8WMpK9W7/KYy962Rge/elB+evfD4lq0oQkX8VUk5p9tjo0ZaDS4A7+rmsA3gS4zjcBlQCc7Cp6GhKwYS4JWrt4mx763VNne07rygZsyAcjZ4OR6P+xg5/7fj8omsdytodjPT6jp/MXNejJCDZOwROYfpGjMfIBv8zxpnpKcMbBj7H+Xz9EUsqG9Jprd/fy+Gf9XP9N4Bv2LciQRg55DrzdWvItxDTC6cvAsATmDSnZZiNlXnYZu8mxtXAzU5eP7tv8RtNx3f/81XvWegPtdcGIsGOvd5DNTdNuHZhlsO9LxgJ9LZRkTR7F4lGjmpNv920k0w1cJbz9u6jGGeipwxvBPgS8K0Uri0hxJEQ0sVVxDpC98EeTDfPsbGvJ/Zz7ZBoDfobHt/3pyYgU2oknKFoZGEwEjmR7XRNdjsg1+WeBqDRtkltxnaWt2j0ePrP200GYcCHkR3dC9wDXIPZGf8u8L89rv8DsHLVolWVNq9LEAQh2cyk/+jCHoyIxDhMbUW5XQtpDbY1/mTf/9YDmSIs4vSH2hc0dTYfH5NbMhWgbNINl8FF3b2TitY62tjZtGVvw/6xwWiwyJZJzhPBNJ1rxvx+342xd9uBbwO/6XH9E8BnHpy/8pjN60oK4kgI6WKgHZFFwG5Mq/j7wL4dg9N+7+m2UPtcu8ZPlKbO9pPj8gptVdXQWrcCOzV6EjCaC5u+2clh4DhGmWIx5ve8ZtWiVZWrtq+aitmRa8GEfH+2atGq/0vRujKCwaQkCYIwbBjI3i3E2LvvYVJ/R9u1kLMd3rrWUNscu8ZPlAMNh6vH5C6eauccWmt/Q2fjjt3efRPbQ+1jwjqcqq7Wh4FjnLd33wPWPDh/5bHv7Fw9BWML/ZhMjP8H/O+D81cOGzU8cSSEdPH6AOeDmJfLP2GK1mzj8lGTZ7kdroPBSGimnfPES31722yX5Xi5KDtnpkNZhTa9XL6u0UvtGHgALgP+BqxftWjVBd2TVy1adRy4Mg1ryggUDKqRnCAIw4ZeFZy6EcQ0t/s90FuqYdK4rHDKzGxH1r7OSGCWnfPEy876/XPz3J5tV5VcPjPbkVVkh72r9Z9+bXvdjnTZu+eBpx+cv/ICe/fg/JVVGFWmYYsUWwvp4kw/52oxSjFHMA/gq+1ezKT8cfV2z5EARbVtzdcd8J5x7q2vrQ5GwmeTObjW+rBGz0/mmL3QVdDRgfmdP40J227B1MCUr9q+6plV21dJd2RBEEYq/TVkrcPYu/3ADlLQKX5KwaQGu+dIgMKXarYv/u89v3Kt2fl4bUuwrS6Zg0eikaO76vfaHYnpbu/OAs8AazENXv8ClH1n5+qnv7Nz9fU2ryOlSERCSBcP9XFcYwqQfoyNeaI9cVnOTA4jegDPoYa6mtmjxycz7eUMcHmyBusDB7AeeApT/zAKeA2zAzcRE+qdgHEeRUYUYJBqS4IgDBv6sncAnwF+SHIFM/rFaWX0q59Hoz2P7/td3fL5H0nas9AXbD4djAbt7p3hBJ7FbJJtwaRkb8coco3D2LtJGHGRTO2mHTcSkRDSxZ/7OP4tjDa9bU6ENlxwbHbp9Dy75ksWLss6TUwabxihMOpcXcXUClNwdhyzAzchdt0baVldhqKwkvYhCELaebKP4w9jXixtcyJ6s3dzSq/MJ8M70uc6s6s1Omn2zh/yp8p23oaxd9dhHIgue3eQ8wXuI8reiZUR0kXPNJ21GCWnxzDyn7YR0ZHKiA4f6vpea82E/NGh2yZdt8XOeYdKKBq9piMcOp7g7U3Ay8AfAW/sWKoMiQPzcL0X83u2MA5E9+aDGdu1UxAEYYj0TJ19EpMX/23gI3ZOHNWRk2Ed3t/1vdaastzRoTsm37rNznmHij/cseC0/+zhBG/3Aa9g7F09gKVS9rprAW8C3oHZMLUwUq/Z3a4JXnzb8EUcCSFdHMD8Aw8B/wq8z6Ec8zFNWhKWetVao7Xu6HEsorXuaAk1b9Vad2h0Z0eko75rlyYUDb629vDGgpdqXrel+U8yqfQ1+Ov8LfE4PBqjGDH+oYUPLX5o4UP3Ygq/pmn0n2xZZN/cQd8SiBkfEUolqWxIJwiC7RzCpJKGgX/zh9ru3de4a7bW+iWGIDvej70LxOydX6M7OyPtTd3s3et/Pr4+98Xqvxcl/uOkhj8fey64tXbH3+O4RWPUkSZMK7jyumkFV56zd3XtZ/9gyyL75k76tnf5qVyI3YgjIaSLOzESd1+eVjDzZ07L+U9KqV85lKMU8+KbEB2R9k0toeYjUR09CxCMBHc2h3xvRHS4Co3yh9teDUQC9REdWdIc8lX5gk372yPtV19RPMkbiASHgVKQtkpz8gZTMBYFfoeRc1340MKHOrtOPLTwoZaHFj50DDhp0yITYUSFeoeCwjSkS9Z/giCknTswErBfy3cV/c++pt3v94f9v37du70sEo0cGujmvuiItG9uCfmORXXkDEAoGtzdHGo6EtbhYwBt4dYdgUjnmYiOXN8caqpqDjbta4/4510xalrjcLB3Gm3NH3PVYBSNNKbX0FJgwbSCK891ip5WcGXrtIIrj51srT5h1zoTIOHfeSaS0RU3wojmEKZHwC9i338SQCk1ysI6qVBejT4Z1dF2jO7ygB0+Q9HQgWA0uARwtoSamxXq1SxHdhiY3xZuA2iN6mj3nYApXV/MK7visl1nj1TVdzRNIYPJcbqbHJbV34P1OGYX5IcPLXzoiwMMdxgjr/vOZK0vRhSzSXEIo15RCryAeUd+G703u0vYeRQEQchwDgGdmB4BELN3YR0uOtryxkl/2F+f58qvGZ9b3uZxeq5TSg34bhaOhg4Fo4HFgKsl1NyiUK9lO3LCwFx/uBWgFcjv1hZ6Sldzt9mlM67YcXbP8bPtXlv7NgyV0TnFjTnO7P5karvs3Y+nFVz52QGGO4pJdXp3stYXo8vevYHpBTEGI/UKcDe9RyWOJHkNaUUiEkK62AbcP61gZm1V25HFwLmGcJay5iqlSi1lXe1QjmkMwonQWrf5w20FnHeOCzV6YWekY3G3y/oMJzqUNaHMU+zt63ymEIpGnBjFh7WxQ111DvXAJ4BpQMkgnAhWLVq1H6NZ3l2asA14ESNb933gP4m/lsKHCeOfwOzCuTDO4NXALmADRtFiT2yuNUBNnHOMYBSWSt6HIAhpZztwf76r6NTGmnULMcITAPiCTXNC0eDopkDDvMPNB68YjBOhtW5vC7fmYJ6tAAUafU1HpP26bpf1ae8sZY0d7ynLeHvnD7W7McXKv4sd6rJFDZhGtdOAkkE4ETw4f+Uh4ANAdbfD7Rgb9CzwA+AbxG/vmjH2rgpj75zA9cB8YC9G8ry7vfsecOI7O1ePmIezRCSEtDCtYKb/aMvBHVVtR94C/Ar6zMHosyhJa30uB7wt3LoLuCHR9bSHOndXNZ9OmfxeogQi4cu11kop9T7gWswuyzXApocWPtQW73irFq0KrNq+agHwE4yqxA9XLVpVecE121cpYMAHdTeKY5+7d3Pt+jqEKfw+jJFEXAnciik8fFO86x+pSEqSIIwc8l1FHa0h36sba9bdBvyaPjZxLVSfohMX2ruWHUDCXZk7wp17jjWfyHh75wu0XBGJRnBYjg9iNrYOY7qAb55WcGVrvOM9OH9l6Ds7V1+DsXdHgB8+OH/lse7XfGfn6ijwpTiG7Yo49Na9vMveHQW+jJH6XQrMi30eEYgjIaQNp+WsxKS89FdoW2Apaw/QGdXRAFAAzA1EOl/ujHR6LGU1W8qKRHRkSP8oGztbWtpC7XMHvjLtlO6rr92lIfLHu/6nq+h63VAGXLVo1Wngrf1c8jjxORJ9EY59bMXs4LwHE6moBpYlYXxBEISM5JWzW45idq17S+0EIKIjnjd8B3e7LFdwdE5ZZ7YjO99lueYFIp2vdEY6co29cwzZ3vkCzS2twTa7m7Mlg1E/2P2L/VMLJ0c/Pe9TXUXXQ7J3D85fWYdJse2Lx4Ev0vfm5mDpsncvY/okvRtj72qBtz04f2VGy+/Gg6Q2CWmhqu2IE/hfBlDrUUoVWcqaYylrkdNy3uhQjsltodbnOiIdV2r07IiO3BCKhobs2bssp1VROH6fQmX8P25tdjPuSNV8qxatOoKJGg2FBkxotxoIYIzpPbFjN65atKq6n3svOUS1SRBGDhtr1jmAX9KPEwEQ1uFCX7Bxbn1n3cIDTXtu3N2wY2pjoOG5jkj7zPP2LpgEe+eyphRM3KdQGd+XKKKjVx3xVd6VqvkenL+yCvj5EIdp5Ly96+C8vdsP3Pjg/JWZVPg9ZMSRENJFBUa5KS6UUkVKqSxMZCJplHmKl7x3xptnzSiZvDOZ49pIyhyJGJ/DaJ73RaSfcwAlmBqJ6ZjfuwvjSC5YtWhVVTIWKAiCkKFMxBTexkVERwraw21ukmzvSnOKr3/fFW+fdVXJFa8nc1wbeUuK5/sS8M1+zocHuL+Y8/buLoy9+zUw/8H5KxPtBZWxiCMhpIuE8+EtLNuiBm+dekOJy3J2DHxl2vm/FM93GqPw1FeBXmPs46+YfNAw8DomhaknDuA54GOrFq0a6IF8yWHkX6WztSCMIBK2d+HoQHs0iXPnlFvGuixX+8BXpp2hRsTj5TTwF6Cuj/ONmCLrv2JqLbrs3elerrUwKdwffXD+yhHZeFVqJISUU9V2pAhYlej9WY7s4kA0kLT1dMdhOSa/afLCzS+c3DEvEAkmdRcoyaQkJL1q+6oszE7afwHlA6xnP6bWogFYDfwMkxM8CVNMfQWmLuLfVy1atcO+VQ93JCVJEEYKG2vWFQBfTfT+1lDz6KKsouQtqBsOy1F+++SbNm08+ff5gUggk+1dSlKOv7NztRsTQVhD/41xHcBrGHvXhInWP46Ro50EzAIuB94HfOrB+Su327jstCOOhJBSqtqOKOCnQFm892qt8Yf9L3VGOuYlfWHdmDt6+g2HGk8cqGqu7U+/Ot2MS9E8t2BSkLL7OH8KmIDRLP8usBOjl/4SULVq0SqNkYE9gdm9ecTm9QqCIGQS/wOMT+TG0uzRLxVnldgqAjKrZMaNbzQd33vUV5nJYiO9KSLZwY2YFKS+7F01xvY2Y+Rid2KiEX8HjscKqLvs3TrMBtyIRxwJISVUtR0pA/4R46nPwOxgK+JQRuiIdGyN9YWw9e9WKWXNKJ7cWNVca+c0QyGE2em3lVXbV5ViNK/7eqgCvNNlOY/kuXNbMb/Lvyyfc3/GF6xnOpbIvwrCsGVjzbrRwIeBmZhobNz2blRW8bbirJLFg+krMRSUUtaMUZf5jvoqB744PUQA2xf3nZ2rR2Gcg/7s3Xs6w4H9zUF/l/Tskw8vWX3J2ztxJATbqWo78kFMB+vuCdsNmIdqca839UKuM/f6qI5u7ox03JTkJV7E3NHTr9586vWm9nCgt66U6SQCPPPHu/5nv90TjcousDrDgZ91hANfALIwKhQLul/jdrjqPK6cg0ARxsHxrdnzaBWmBsKByRs9vHzO/dK5erAoJLVJEIYpG2vWvZeLe0U0xD6XDHacpkDjYqdyvlScXZJwv4jBclXJFYteOLW1wR9uH/T6UkQU2PiDmx/dbfdEde2Njhxn1s8L3J7PAzmY5qnXdL8mEAnWNgf9+4BSjPpgy4otK6sw9s7CRCgOP7xk9Rt2rzeTkEo8wVZiTsRPuPhvrQTz8umPZ7yojqbE+1dK5f3DlXceynK4W1Ix32DJcji2Ti4svHrFlpUrV2xZOcbm6W7LdmZ9tTAr79suy/nOUdkFT2B6QIAJ5/7Z48qZign15mIk7iZjGu18HfgK8ATw+po9j15z8fCCIAgjh401694H/D96t3ejiNPeOSxHSmrhlFI5H5x5z9FsR1ZG2bsCd97W26csnvvUibWfe+rEWrvTm27pCAe+Vt/e9GggEnpnXXvjk8Cm2LkIsN4XaBuPSeXNwby/TAJuAr6GsXdrgZ0rtqy8rufgIxmJSAi2UdV2ZDZGj9nRxyVW7FwYs/PgHmhMh3L0NVbSKckpXHz7lGs3PXXspbR3oLSU2pfndje1h0IupdR44FuYWoQ1dsy3Zs+j78E4gC5LWV/Nc+cCUJSV/6RGP6pQR5VSU4Df0Hu4vj22tmnAvcCcNXsenQ/sA15ZPuf+jNcvTxcm/0EiEoIwnNhYs24mpleEq49Lutu7CCbK2y/BSLCvsZLOqOzCa++suHXTn45uSLu9cyrH/vL8ssa69ka3payxGCnWMPAdO+ZbsWXluzAOoDOK/rIvYDKX6tob/6xQ39Xow5hNsj/Q+wZ8J6ZGcDLwfmDeii0rZwEHgFceXrLaPumtDEBpfcmndwk2UNV2xAXsxSj1JI22UOvmzkin7alNAJFo5OTawy80H2+umZ2K+fpjYkFBi8OyCrTWUcCKpb6EMC/y33t4yerXkjXXmj2PLgA2YnZcEuUxzA7NZRjFjdOYwmwFrAe+j/n7OLt8zv3Boax3pHHF3On6RxseS9p4b5qwbIfWWiJCgmATsYZzu4Grkjnu6OwxKUltAohEI6f+dOzpxkwour5l4sKGLKe7JKp1VF1o734HfP/uyfe8kqy5VmxZOQ/4G3GkWffCjzDdsCswjsYpoCb29TMYe7gXOPvwktX2SE6mEUltEuzibpLsRABkO3L6k2RLGlrrtv89sCGYCU4EUGMpVQCmMK5b/rwLU8C+ecWWlf+8YsvK6Umabz6JORE7MQ/MtwEPY5QtijESeO/DdPgEWIZxJk4BZ9bsefSyIa5XEAQhnSwjyU4EQHPQNznZY/aG1rr9/w490ZEJTgRwxu1wFQNYF9u7DwKbnzqx9sNPnVg7I0nzzSUxJ2I3RozkHcB/YuzdKODdwIc4n8Z2B0bB6SRwZsWWlZcPcb0ZhzgSQtKoajsyuqrtyMqqtiNfBH5oxxydkY5TdozbE6VU3psmLcwI2aZsp/PYAMW3ORgN680rtqxc0N+Fg+REAve8iklNKwFagDzg7YAPU2j4NuDlXu4bBTy7Zs+jCee/rtnzqFqz59Hr1ux59J1r9jw6JdFxMgclDekEIcPZWLOuZGPNugc31qz7IkbiNekUukdV2TFuT5RSubdNurGv5mspZVRW/mHVv8FzY9KQNj91Yu2iJExZlcA9r2JKA0Zj+kgUYmxcM6ZZ3VuB3qImRcAzK7asTEgOGGDFlpVqxZaVi1ZsWfnOFVtWTk10nGQiNRJCMmkDVmJeDm0hVcXWABMLym5634zbN//20LPdU6m6XpItzA57EPMQ6aSHbFyWw7V3zujLWl49c2g+phh50Cg4VpKb25Trcs2Iaj3YyM5YTO3Em1dsWfkBYOPDS1afjWfeGDPjuDaE2ZmZjNnVuQp4LyaX9C5Md9C5GMnfQ5iH7ChMulPXW+5U4DPA/T0HX7Pn0XGx60cDS2KfT2L+X1+PcVxmAfmxW16nh7LUcMQS1SZByHT8wIOYZ5ItOC1nyuzd+LyxN/7DjHdu/vWhJ2/UaAWgtW4BPEoph9a6EwgopQq11p1KqQvsXaAzuG/Xq0eaF91w5TyllCeeuS2ljl9ZclnDWE/JlaFoeLA79qMxjeBufurE2vcCL909+Z5ENv+ujOPaMMbeTeK8vbsX+D1wJ6ZX0jxgOqY5nRdjo7rbuynA54FP9hx8xZaVXfauFGPvxmDsXRZwQ+zcLKCreeBeYE4c67cFcSSEpFDVdsQJ/DtDy6vvl1A0dCQYDcbdyG4oTCkcd9ObJy/a/NyJ7TcBLfdcflNdUXa+1Rps9xa6PWVOy1HYFuqocyjL2RpsP3Wipa7uaFONIxAJZt8y6WrHlMKxSzyu7FdfPXNI5btzO6JaU5pTqF0Oh9pfX1UW1pHp9ChWLs3Nfd3jcl3dtSljKZUXx5L/vGLLynuB/8MoJt2TwI8djyPhpYdEHua58v7Y1x/sdrwEk/L0BuZndgNfxnTEXtV10Zo9j34Z0xjoCvrvpt0bbXFeLwiCEBexmoh/Iw4513jJcmQfy3N57Fbmu4CJ+RNuumPKzZufrnrhJq1165O/frHWW988saDQU9/i848JhcKFefk5dZFI1JVf6Dk1qaLs7PSZE62sbHf2pmdfV5VHape0tfhfu/am2bS1tHegoOFssw4GQmrW/MvGOF2Oy3tGG2aXTnttfN6Ya5RSUwGcljMeJ+TPT51Y+w7gt8BTmKhAvMSTIlXPxRtVDnq3d8WYhnRvYByJLEwdxVHgC10Xrdiy8gvAzbF1TCCOXiPEqQJmF1JsLSREVduRwil505u7fd9VRPsWO+aL6Eh9W6jtQCgavILUdblEa90ZiASPfnfHb2eV5hRuec+MW5YkcWyiOhoKRSPt645t21PX3jQr2+ncOzYvbyjF5BOBzZiirwBwNdD48JLVZ7pftGLLSiegHl6yOtT9+Jo9j94N/DeD78TaxOAjUB2YNKwA5xVLHsYUpY3FPECnAe8a5Hi9sWr5nPu/MoT7086MuZfrHz/9g6SNt3T87VJsLQhDYGPNusLbJtzV3OPYXzC1gEnHoRzesbnj9nucedNjKn0pQWvdGYyGKv/r9R/PbPS2bP3t489en8zxLYcVcrkcHcvetWT32AklVxbnFO6/dtzsodi7KRhhkGmY6PjVQMPdk+853f2ip06sdQLq7sn3XGDvVmxZeRemUHqwtZfx2Lt2TCZCd3v3XUxzvfEYezcVU1ORKN94eMnqLw7h/qQgjoQwZKrajozHhOKewKj02IY/1PZSR6RjAXGmCiVKR7j91erW+vb6jqbs0TlFJWWeUdPsmquxs6VqW+2OfKXUUHa5fgx8LPa1DxMx0MCtDy9ZXQ0mx5Lzv6tlXcfX7Hl0EqaRUjzOkhfzu0+UNkzId7C/z3Dss4PzOzedmIaHbuC+5XPuH9ZRiRlzL9c/eSZ5JUY3jXuzOBKCkCQ21qwbh0mr+S3xRW/jpjR79N+Ls0rmqfii0gnzxZ9+95XGUFNnZeOp7Po6X/HZ043JEvC4iOLiglM//eqXspwO51CiLt3tXQtwBmMb3nT35HtOADx1Yq3CqD1dCbz17sn3VAGs2LJyAsbexePIDNXe+TF2ayj2LoCR1c8Clj+8ZHXae39IJZ4wZKbkTa/F6DyPs3uuXKfnGsyuQEpQqHCZp2jprNKKa+10IgCKswumzCyZNtQO0B/r9nURZqdmOrAIYMWWlXmYnMt3ALMx9RRdoeQ/EZ8TAaZeZCjkMbiHaium14gz9qEwDlIUU8z95eVz7v/IcHciBEHIbG6bcNdp4KuYPHlbaej0ptTe5eXkRv76/Kal+3cdv9ZOJwKgsbFl4k//8GTlEIfpbu8KgMsxG2TXATx1Ym0uJgJwL6ae4Y6nTqztsndric+JgKHbOw/JsXdfe3jJ6n/OBCcCxJEQkkdXd2O7cVnKqk7BPAA4LGdKexxMLZy4WKESUU0aiIdXbFl5J0bdqXvdwYcU6v/W7Hl0IYNoCNgL2ZiQsp0N5qKYYuqezytFTEIWG6SG04dK6n+CICSdMsxLoa1odFYoGqqxe54urrtqXmjgq5LH+k1brg2GQsdtGHr1UyfWvhX4KUYIpIv3RqKR363YsnIhg2gI2AvZGIGVdNm7WkwqcLKkb5OCOBLCkKlqO2KRoj9spZRzlLv4WkyDM1vRWgc7wh3z7Z6nJx5Xrh2GowKjZX1vj+O3YKIW2zFqEIngwt5nSX9jt2N2aiR1RxAE29lYs04Rn9LPUFCVrceu01rbLnuutQ5/+nvfTLkC0KnTdXbIrE/GKAa+v8fxW7SJWGzHqCslgpv02Ts/GWjvxJEQkoErlZPFRB9sDenFOkg7LFSrnfP0htNyRGwautftaY2eqIdvsdRMzEN1KAVrGYdSKmkfgiAkFQcpfneKErXVDnXZu+L8gpTbu45AwK7d/V4ffg5lTVQou2ys3VyBSVPuuSGYVsSRGIH4gt4JvqA3VTsmTMmbHsB0dkwJER2pI35Z0EETiHT+vTXUEgpEOrdHiRYMfMfQaQ60Hm/oaDoI0B7utD1k3oOCsI5kRPO9IXDdmj2PplQq0S4UYCXxP0EYyVT7K8dV+ysTjabGzW0T7goDX0/VfA7l8FpYg1UVipsf/fk3L13xwTtCX//lj16ub24qsmue7kyZML5y1uXTDgKMLS1JiXBKF0opT44zO2Xp0TaxYChN7ZKN9JEY5viC3ndjwqz7gI9iKvqnAzOaAvVn28P+9SEdOobpxLgfkxL0L8DtsWO/n5I3fUg5+THp10NDGSMe2kP+Q8BSO8bWWh8MRAI3AASjwcV2zNGTtmD7qS21OyYAWVkO945gJDjYhjxJwVLW607luDqVc9qAwoSqn03zOgRBsIlqf+U7MP/Od2HsXRiTtjmr2l9ZV+uv2dASau5u72qBD2Oahe0Afn/bhLuGWuALKbR3o7PH7FdK2WLv2js7Dv/nr/7nRoCf/PX3KbF3ZSXFp9d8YcU4pVR2U0vL60X5+Sm1d6FIaHd7uGNuKue0ifmYv++0I45EhuMLehXwZkxe35sxcmcfwdQkjKafngpKqbERHXlz7HowTsYJjLIBmPDY6qq2I58B/jwlb/qRgdZT1XbEAdyBSS3aB0SALwEpeQgBhKKhpO9gRHRka0e4Y4zWUdsaDPXFjrN7q4npWAciwZR3Zc51ZrVJCkwGoZCUJOGSpNpfqYA3Yeq2bgd+AvwTJoVxDP33EBobiHTeAvxz7PsQprtwlxDDvcB/bqxZ93ngT7dNuOuNgdazsWadhbF3bRh7F8Q0z0zZczrHmZs98FXxcbz21LZPf++bpWebGgqTPfZAfPH/+9dKpdQ4gFEFBSnfwKrvaGoe+CohHsSRsAFf0HsH8FyRuzSh3L+Y83AL8P8B13Nhc7B3xjWYUmHOZ79ncd6JOHcF8B3ggaq2I/On5E0/0+M8VW1HXMBtmAdoIecfzM2xj/WY9u22E46Gj0eJJr3QSKFyozoyjhQocfTE48wN+kMdqZ72HMFIeKS8taa0Vsc+RG1JGD5U+ytvB54v91SEB7y49/sVppP9pzCynd3TVuOyd0pZ3VWHXFys5qYwabj3b6xZN++2CXddtKO7sWadE+PMrMJIaHcJibRgevOsw9hn23Fb7hMuy7Uo2eOOyi/0HK05Oa6tw5+S/hTdqak7G5o8wXal+D7Jd+eOlHzPjLF34kjYwxTMw/Bkgvcr4L0kUEAa1dHXAKdCjYoSrVMw2B32scArVW1HXsd0H24GqjHOxz9gHqg9KQTqgA9xvoujrbSGWs5gukEmFUtZ8xzKcSCiIymrLeli9ugrZv/t5NZUT3uOYDSU9P+faSKhFxlBEIbEBIzNO5rg/Qp4DwnYu1A0tEOhLIdylISioTP0bqd6YzTwysaada9h7JaP8/buA/TevbgAIzX9jxj1HNs3ncblTqhWSk0e+Mr4GJVfMOeaK67a++Ku7bOTPfZAfO9Xv5t//dXpyyzKc3ls7QeVQjKmYFwcCXs4TmKa/AAUuUujvqA3oRzM9rA/O6zDXYVn8T6AJhF/k53JmG6PWRiDkBPn/YMmEOncGdGR6+0aP8uRVd8ebrdr+D7pCHU2AMV2jJ3rzD6zYMycw6faanOq287MDEfDF+1AKUhfOCR5hIE96V5EskhlapNS6nHgrcBZrfWs2LFiTDfYKUAV8B6tdVPs3OcwdVYR4D6t9TMpW6yQiVRhlIwSotxTEa32VyZk7+raTzvbwm1db6Xx2q5y4hftqMBsnuUQX4fiuPE483ZnO7PjbRA6aD7+tvc1vbhru13D98mYkmIvxilLOr6OtrO/27H50LzyqdlzJlTMzHFl5fe8RqM77Zg7xUQxdUIZgTgSNlDkLn0u0Xt9QW8x8EEu1j8eFJZy+NEp3ZjNwuxI+THNWmyjNdRq6w6QpSxb198XDstyXVM2e8+Oun0lGj0hGWNmOdyNc0pm7C3PHzfNUtZNY3JL6Ah37m3qbJ6Y68ppaA22lcck8LTHlRvNtrIq3U53e2l2sbc52Opp6GzMKJ3qQbBq+Zz7be8tkipSnNr0c+D7wC+7Hfss8Det9beUUp+Nfb9SKXUl8D5Ml9jxwEal1OVa64zZHRNSS7mn4oVE7632VxZhdvgTsncuh7s9xXFIF8b56CCxhmaDZpxnfMKbkYNhyrgJtm369UcoHHJ+7Yc/3fO5j/3zKKfTkRQ1Kn+g0/fUvld276o+PjWqozcd857Gk5Wzu6KkbEqjv7W+rGDURK11RGutG9tbI60dgeOBUKizuqGpviTfk1teMmrhMKtL+9rDS1bb3ltksIgjkWEUuUsbfUHvJGBhIvdnObKiwWggyasa3NT0oducDNrD7Vsx9SK2oUErlFejS+2cpyf57rwp+e48po+asvVwU+WQHImirIJjZTmldTOKp412Wo4LlD5uGL+wK4xdpLWOKqW6DOEFdTO5zpwtDZ2NAChUUKO7DJrGxt9xguwG/gN4Mc3rGLZorTcrpab0OPx24ObY17/A/P9dGTv+W611AKhUSh3F6JpvS8lihRFFuafCV+2vHIupjYibUe5i1RRoTPKqBoWtTThHZRVvcyiHrQImkUg0Ora4tP5Mo3e0nfP0pPrM2UnVZ85O+vmfntr2r/e+I2FHQmtNbXPD8SP1tWeeO7SzNBQJX2DvfvnKxq5IVSFmB7/L3l3W/bpmf8fWiaUmISASjQYdluWOja8BlWEOxl7gfuBv6V5Id9Tw7UM1cvEFvaWYzosVidwfiYa3tIXbpml0WXJXNvDUDCHE3RdRHW1rDDRkkwLHN6qj29tCrUkvbhsMWmt2nt2/6Uy7Ny6pv8sKJ788Y9RlWW6Hq8xS1pC1pbXWLZ2RwH63w11qoYpagq0Hc125hU7lGLvTu9cVjoZtScOKk06MossXgLblc+4fMQ+yK+fN0L987mdJG2/hmBtOYNIPu/ix1vrH3a+JORJ/7Zba5NNaF3U736S1HqWU+j7wstb6V7HjPwM2aK3/mLQFC5cU1f7KEowjOj2R+wORzq3V/lNTQ9FQf4pOdmCLvVOozumFVziUUrYX055uqH/t2n+7N23R5wc+8sFNSxcuGLS9i2rNy5WHXtn4xk5Xe7BzbFTrZPRSaPNku/d2BkMlkaguLi3IO9Dc3lEYCkfG3jpnhpXjdqXU0eqDAPBTjL1reXjJ6oyydxKRyECK3KVeX9Db9YcSxhRth7hYgaJXHJZzSYGrMNwRaX81GA0mFNlIEAfG80/qTo1C5YI6DHrGwFcPjaiOpi1/UinFQE+HbEeWF2BWyeX7S3KKs7MdWaOcliOh3bx+1lGQ48w+txtWmFVw7kE6v3R262tnd4U0Oh2KEVGMkso24ODyOffXpGENqSG5u2BerXWyXhZ6W1hGGTVheFHuqWio9ld2KRyGMUXPHRjJ1wHJcmRfPzV/WqSu48wrvmDTtXatsxdssXcanR0lesCBw3bhj1rv2bTWx/WWwqm1Plcj1tLZ7lWgNhx4bV9lw5ms1s6OUcFIONm/4zx/5/meUd6Wtpu6vn5+z6GOt1x91bkoRYrRwFeBLcDBh5esztgmeuJIZC57MdrVT2AKum7GvEAtYBCF3EopZ67TszArmrUlGA2pQLTT1rSgblgkOQVGKWWVZBUX+kP+Z4PRYLEd8q/n5kKl7d+EhbV78bgFo70dDZvfaDpeWuDOb5kx6jK3y3KOag35a3Od2fmWstxOyzkDmxryDYKsa8bMa2gL+Y8cbDp8Y4rmjAINwH8tn3N/yjqoX+LUKaXGaa1PxzTfz8aOn+t5EqOcDGmKJAxr9mI2y/6AsXdvArZi7N2AtQhKKcfY3HHXjsoatbUl2KIbAl7bipR7YEt608HGA8UOsp6dkDduVEFWvm2bgUV5+Wmzd57SvL3rqneOPhg4s/nWy+eW1re1tP7t8E5nezBQMjZ/VHVje2thREedwXB4Jumzd85nXt9fX5Cbc/yGK6elROIeY+8agcceXrL6aymac0iII5GB+IJeJ/AzjLzcb3qcDsYzlsNyLsmxnGTprL3+cFu21jovStRuEeek59I7lPNwYVbR7QCRaPh0IBo40RpqTepOPADKvrzXvnBb7s1aaxzKMVMpNbosdzRluRdGU4uyChJKc0s2Sik3MDbP5SmoKJi8qbqt5qpQNGxHTUk1sAbYABxePuf+0ADXjyAyoo/EXzCNwL4V+/znbsd/rZR6FFNsPR2ThikICVHtr3RgCv2zgd/3OB2XvctyZF8/Oieb4uyS/afaTrojOpwbioaSImDRD0mPSuw6e/CN0/762wEK3fmnpxRMOvXmyUsXJjth3+1yJT01ayAmXjNlc6g9SGH5qMu1Yuwx72mOeS/UyahpbpiS6nX1gUvD+Ob2jlE7j5/aNKN87JU2pTrVYuzdeuDww0tWx/V3n27EkcgwYs3o3gr8Gniql0sS+p1Zypqd7ypAa322OeQbwgoHRGPDLk2U6PWWtlqVUvkOyzku13KOC0cjmzsi7TcNfPfg0Trller1FtYiZam0KEYlilIqd3ROydLS7OLonoYDNYFIIJnG+kXg7cvn3N+SxDGHFSmWf/0NJuJZqpSqBr6McSB+r5T6F0xq5b0AWuv9SqnfAwcwaSifEMUmYYjcgZEaTpq9cyjHVVPyK9BaN77RfHBIixsAW+zdgrFXLfnrsRd9QFFzsHXcbu/+cUXZhS8tGjs/qVHg6vozKU3ldbid3txiz9WqJC/ljfCGSE5to29pbaNP33TV9BP5OdnJ7O3xd+CtDy9ZPWw7bo+UDn8jiY8Df8I0hOstlDak35lGd2+S157jyN2U7ch5yW1lveyyXDuGMnYMW96ALKxtSqkLNKEL3AU3KdS+ZM7jUM6JTuVMST8CharNtrL9Sg0vJ6I7Silrcv7Eo0VZhbuTNOQzwF2XshORarTW79daj9Nau7TW5Vrrn2mtG7TWb9JaT499bux2/Te01pdpra/QWm9I59qF4U21v/JfMJ2i24Hect+HZO8iOnKi62uF6hibM27zmOyyzUXuUa8UuAoz1t5tP713Cz2a622q3npjR7gjWc9ZAK6+/KpJd157065kjtkXrmzXmctuurxFKTXcnIjuqAOnTp843di8M0lCRX8D3jKcnQiQiETK8AW9HmA/Jl3pEMZZ+H9F7tKmbtdMBL4e+1ZjUgeSSiga8sfGVm4ra2+WI+tc7qHWukU79I6WUPOCZM87FBRqq1Kq18hDtiO7sSMy+HoxrXUnoJVSvWpoK6WmZjmzt4VDbYktNg7clrtSKZWqXF7bKMoqWFqUVUBERw7v8e4vtpQVLM+bcMShLHyBlqyzHfWDTUFrBv5h+Zz7U98VMMPIgNQmQUiYan9lDsbe5QFHMLV+Py/3VDR0u2Y80FXzFCL+hnID4g+3tRCzdwXuwn1FWaPO2RGtdesYXbbzaMvh+cmedygc9516+Wx7Q681AQcaDjcvKBt8V+iYTHNEKdVr47wsl3vK5z/48Vc2vLI5scXGwfh5k45aDitVdQa24W1pu8nb0oal1NGbZ19RqLUOv1Fz5nAoEqU0P889dWzpYGV724D3P7xktd/O9aYCcSRSRwnnO03fEPv4R1/Qey8mdeBK4Hux6wBGA6eBpNYzZDmylrotdwTTQG5O93NKqQK0fZ2pB0Khtmp0LjCvx/Go1joYy8+/gDxX/tUdkY6jQF9t71u11qeC0aBXoQhHQwUuh7vZiXOuUqqo58Va68r2kD8hGcJ4UahMkJVLGg7luHxe6ewA4FBKjQcodBf4irIKNrksl7Mj3BE+1VZ7VSga6qumYu3yOfc39HHukkIcCWGYU8R5+fLRmB5AH672V94DnMAoMq2Jneu65jRJ3jwrdBctLXAVRoFWYFb3c0qpfAvLts7UA3Gk6cRWjysnd5xn9LzuqYw1rXUhjNznRUXmL9W8cs2c0isPuxyuy3ueA+MctXd21PzuhfVnnZaT1w7v89wy/9q2t9/wprmWsop6Xh8Mh06++6H7LutlqKST5XGntD+T3US1nvb8nkMBjHrXOID65tYWb2vbpkAw5MzLyQ7PKC+bmeN2j+ljiCcfXrK6PmULthFxJFJHbyHaucDhPq53An39AQ4JpZSDvlvUl2RZWVst5Qh1RNpTopSgUDsUyg9caSmrNKIjb9BN6jZKdLaF9Spw0e69pay80dljShsDDdsiOtJ9J6DdpVw7cp25o6v9pwo0+kpM4Z47HA6HAIfLcm3PcmQrhRqvlJoAoJSqcFjOHeG+X3aTgkM5XldKXW3nHOmgW5O7ru+LirIKlwJ4XLk4LOemI75jff1dSVMzQRgZ9OYJzwLe6ON6B2BL3yOllEUf9k6hSoqzSrZmObJCp9trU2Lvalrrdla11LQ2dPhmAGMWj59/YHTuqHNSr9eOnzt3W83OV5uDbRft3oeiodz/3vOLse+f8a6tpTnF55QYtdbtZ9rPvv7T7b8Z85ffbM6pa2q8KcvlDgZCQff6bZtC93//W453L7391U/f+2HGjCoZ53I6ywHcTtekm+YufPUPLz5tq73LG5O/23I6Bh9KGT70dPYK6ptblwK0dHQSDIc3X3t5RV/vcVvtXVrqEEcidSQStk25ooJSqizHmVsGYClrkz/cZvvDVaE6u6cuWVj+KFGfhVUFtABL+ksBspRVVOAqKGwKNgEEClwFe7IdOfOUUjcCjMsdv7e2vWY05//RuwBC0dCiUDSEQjXlufLrlFJlWmt/VEcLbfpRz+FQjtYEb026QkgKiRS5C67NcrhrApHgOC7+OWytihwuKFJbbC0INjBc7F3pmJyyUgCncm0+5T+RVPGO3jjmO+n3BVrPzbPjzL7grZOva3n+xMuV+Vme5oYO3xJ6r48EoDMSKHj2xAslH5hxD1rr0HMnNu3c13BwfkRHb8jOd3Hd7bP2//l3mzsCoWAOQDAccgH87oUNC3/3wgYK8/Jbdv70yTNOh2Os1tpfebq6r03FpFE4YZQvwVuHtb3ztrRd19bReTI3O6vcMg5tdw6lZVU2II5E6rg73QuIF5flWlrgKtzdHvZboKIuy9Uc0ZGsYDSQzIYwIeCCTslKqastbVUppeYNdhC3I+vKPGfeVqflzMtyZF+gu+1x5c3OceZu7gj3rvCk0aP8obZT2c6czR3h9pka3VeaVLIIWFhDmaMJGNXP+aTL7yYBDfiVUgUzR11+OhyNVJ1ur8tu6GzsXo8zBdN8RxCE4c3b0r2AePG4PDdNL7h8T217rVKoqMflaQ5Ggu6mYGPSZMajOhpuC7Vf8OwORkPznq38e1UUPbehwzeocWrazlzx4qmtWxs7mzzHmqsWdT83aUrZVVMuG7ep6tjpXjcBm9taC2799D+2fvOj929e8cPVV9Q2nB1Uo9tEUZYK5pXmDUW+fNjaO6Dg5cOV9W6n81TFmBL3xNHF3d9Nkqn8lFbEkUgdtneptANLWXPzXOfFkjojnS8leYoOeqkDUUpNiXcgjyuvz6Z743MnXHO85dhBBRFLWR1hHb7A2YgSndge9k/s634uzFntgCHVkmRhCosTkUwN00PNoxcy7aEKZk0a+JLb4fa4HSwtyipsbuhs7H7NW4H/S8vqMoqM6CMhCENhUF2pMw2H5ZwzMe98MKUp0JjUKuRINNoZjkYuSuGKoqfEO9ardTv7tHdveft11z7+/af2A8qd7fa3tbRfQze7UHWmZsIHvvZAf/anE9PXA4Zo73RUu6MR3exILK4wnO0dwJcDoXBWIBS+ua65pWXi6Av2TN8K/DzlK7MBcSRSgC/ovRpYlu51DBWtdTgYCVywk65QLRqdcGhUofYppWzvum0pK3dK/pRSpaysYCR4ptp/cuCbLmQj8GZMV/EdmOLBhB6NFtYu4KpE7o3NOdCDM94dmlTs6DwH/OPispvPdB1Ys+fRXOA6YBGmwH7Yq1ckC3EkhOFKtb9yDvCOdK9jqGitI42Bxqndj1nKaonqaML27lTr6X2YZ56tuFzO7A9+9C1llsNytbW0N/z25xvjfaD8jfP2bifmGZ3Q+2Le6Pw9ltOakci9DF979zzwoYPL19d2HVixZWUORuJ4ETAfszk5IhBHIjX0t9M9bFBKOfNdBW3tYf+ubGdOwMKaCVQ3h3xDibZcpMRkF07LNTocDTd5O+vrgF5VL/phIeZl+DXMA7bLiYgA9ZjQ60UqG73hslx+pZQrzvnBnuZHZ7GpqL8bfwLev7js5gsenDGZ1+djH4IgjAzs7iSdEpRSjor8qZ217TW7xmSXBVyWa6ZGnz7cfChhRyLL4R6UjUgGnryc0o6OQPPmjbuqgakD3nAh12I2z7Zj7F3Xu2IUYzOKOB+x6JeSy0a39Ka4OAiGq717CnjPweXrL2j29/CS1R2YZqsv2jx/yhFHIjWcGfiS4YFSarrHdb6fTIJNWTpjSk0FpNgrD0QCNZ2RjkS6g44B7sIUBH4Q+B/MA/Z1jJMxaCI6ErUuqrsa/O30/3CNd7fF7mfAK8B7FpfdHLZ5npGDkmJrYVhTl+4FJAtLWdPKPef3AbXWtf1c3iuRaCRwvLl6x9GmE/k5zqyU9shpONtcW1vtTaSAvBSTReEGPgT8ALgTE42Py975vW3kFCassjuQvYPMsnc7gHcfXL4+aPM8GYU4EqnhQLoXYCMz3Jb7lWA02F8B9hnApVCHgLBCVaSrEVsgGmjBpNC0AmMTGOItwPuA92N2FuJ+4wvr8HVO7axKoA5EYeSC+0uLUpi80sH+27ZLoWo78EPgSXEi4kdSm4RhzIi1dwp1xSh38cv9FWC3hzrOOJTDXdVSc7A16A+faaufHEVfDxAKpvZR2FDf3Ax0KKWatNaJ9Oi4DeNI/APwAgnYO++x+uuKp5QetxxWvFGRwdg7yAx79xoxe3epOREgjkSqaCczlQWGjFLKynHkTshx5J7U6LMtoeZrgFaF2qVQUczPfGXs2rR3cS7OKr5+lHtU+GRb1a5gNJiIIwHwDSAXeBfwEHBNj/O7McWGlZzvhxGKfV8ONNJ3H4/+CDG4IsZOTEfZweAg1l8jgfV053Xg15hmU7sWl918dIjjCYIwPAlgnlWJpG9mNEopNSanrHxMTtmpiI7UH205fHUoEm473FS1szXoj0Z0RDV0+K7E2Pu027u510y/btb8qeE//uqF42fPNCXa7O8rmDSme4HPc7G924Oxc1Wct3dh4BgwEa2blKU8CcwbJnPt3S7gV5hmwrsOLl9/ZIjjDWvEkUgNFsaZSOQfU8ajlCoHQFMUS1ma0dXDIRNRSjndjqxwMJrwxoECvggcwTxYW4CPct5wFmJyTBVwH3AZ8DTwOPAhp3LuUEp9A3gVo1j1buAUA9fShBmccT6BcVbOxua+DMjv5/pE8qwqgd9gjMjOxWU399VYUYgT6SMhDHMsjNLPiHMk4Ly9c+AY5ets3bG5+tUrgIy1dw6HwzmqpCBy9kzTUIb5HMYx+CImmv9xzr+MF2KcpgjG3k0HngV+CnygaGLx60qp1ZiNpokM3t6FGJxa1CnAi7F3U4FpJN/encCsfw+m+PzwweXrE8rrHomII5EaHIxQJ6I7SqmCLCurLaRDkXSvZSDaw/7+dKn74gwmd7Tr3833gFm3jr/zE8/Xbvg55mH7Tkw/hAeAfwdmAwuA92IedB/V6MOYB+QfMfUWVYCPwTkSfTXoqQb+APwC2LO47OZzD7ltdS8qzE7Rm2Lru4ELC8PjCQ23AZ8EfrW47OaM/z0PT0T+VRj22N7kLN0opfIC4agf80zOaE5Wnknk91GH6fHU5RB+F5il15+8Ty2b9AtgJSZKMRl4EPhXTPbBtRi7Vgf8S7gzdAxj79YC/4h5KW9gcPYuQu+NCmsw9vPnwO7uL/Uz1yxTGGemy97dyIWF4fHYu3bgU8AvDy5fLym6fSCORGpIuNJouJHtzFmapbM7Q9HQy4Fop+0yd4misIIJPP/HYlJ4ro59/+Nbx995CuDW8Xe++nzthnuADcAdmLSnAxgnAsxOyfXAmIiOVGI0pG/ENG46Qj+dTDFh8kPA7zA7Ih2cD8/WAKcWl93s6+vmmFNxKPbxg211L47DGIB/xzgYQS580PaXhveZxWU3/6KftQqCcGlzydi7peWLb7p+/MLAgYY3tj9z4oVFA9+RHpxORyiB28q40N79TK8/eQJArz+5Qy2b9F6Mg/BWjB37JMaJAONczAfGtdW3nsTUFi7GyAK/Qf8RHB27psvetXPe3tViIhC+viICseOHYx8/mrlm2VhMFOTfMalSIcxGWpeN68/efe7g8vWP97NWAXEkUkUyO0FnNFrr1o5I+86IjpSney39UZxVHKnvPBvA7IzEkzvqweyqBDHh23PcOv5O/XzthndhHpqfAf6McSQOcf5B+AjmofsH4DFMhOOiBkUY9YcXgScxNRdt3aMMQ2Fx2c2ngce21b34PUxI+q2Yh+sDGMPQ14P1t5j0LMFmJCIhDGMuGXsXiAT9fzn29GsnW2syWuJ94fUz1fNP7wgqS9XrqI5Hnjcf+DCmDmFj9xN6/Umtlk16D2bj7LMY2dMFmI2xDszm1KPA3ZhGo9/HqB/2Jr+6k/P2bhfQmqzUoYPL158Bvj9zzbIfYJyZuzH27n6MPe/L3v0R+Eky1jDSUQnKdwqDwBf0ZmPCfysZWifkYUNHuH1TWIeXpnsdAxHRkZbOcMeJjnC7rynY1N/uSDtmh+0w8Hfgr8CTMadhAvDPmLSkx28df+c5ab/nazdYt46/M/p87QZ16/g7e/1Htq3uxQXAFzDh1xAmxemnwObFZTe/POQfMk621b04H/PwLOPiVLyngLcny5kR+mbW/Kv02hd/m7TxZhTN2aG17lkgKQhJpdpfmYVJcfkcl0hUYn3lxk37Gg5lvL0LBkL+6pNnj54909T66taD/UW/u+zdUeAlYB3wRMxpGAd8DNM36Rd6/clzDUTVskmWXn8yqpZNUnr9yV5txMw1y+Zh7N27MRtrp4AfA1sOLl+/Zeg/ZXzMXLNsDsbeTeDiv9engbsOLl+f8WlrmYA4EjbhC3oVJl/9Q+leSyrRWre0hVvzGSYKVW2htj3haKjDH/Z3tof9vRmET2Ea0R3u7hA8X7vBBRzHNKILAuuBf7t1/J1t3W9+vnaDAhOt6GsN2+pevBdjgBcC71xcdvOTQ/upEmdb3YsWZifpvcBXMSpTh4F5i8tu7kjXui4lxJEQhhvV/kqF2QT5SLrXkkqCkWD7d3f+OJvkN06zharjp/e2+PztJyvrOiuP1vZm7/4Dk557RK8/ee4lWi2b5MA4F+Mw4iLPAx/V60+29hygP2cCYOaaZfcAKzAdvt9zcPn6PwzphxoCM9cs67J37wa+BkzC2PU5B5ev9/d3r3AeSW2yj49ziTkRAIFoYBdGMeg1YCmm4CnVD9kDmJDsAUzYtTcCQGOeKy8C/FdnpPMkpl5gKaZ+wIN5cD5x6/g7awGer93gwMjMfRj4BOYlG8yL9j8Ac56v3bAJU8y1ARMK1v05EQCLy27+w7a6F3MwD9f1ifzAyWJx2c1RzK7U/9tW9+KTmFDwQXEiUoukNgnDjI9wiTkRANtOv7YDE5F+GbgJ03eht+JgOzmAUU7ahWma2hsBoGnK1HERYE1DfXMVxt7dCLwHY9eOA2v1+pOn4JzzkI8pnP4kRkQEjLDHe4FZatmkFzHR9Gcwqb66PycC4ODy9Wtnrlnmjq35qbh/2iQSizi0A7+cuWbZXzD27rA4EfEhEQkb8AW9Dkxo7LZ0ryUFdG857wtHQ6s6Ih3fn+iZGgE45T+ejXlYLcTs7ifau2GwHAW+hHn41WDqH+7CPEh/AWzGPAjzYut+daJn6v7uAzxfu8GDqWN46dbxd1bHji3AKEQcxTxQ53W7pR4Y3ctaNtw6/s5lg134troXsxaX3ZzSTt9C5jF7/lX6iRd/n7TxLi+aJREJwTaq/ZUWJgXmLeleSwrobu9ajvmqvrL26F8fe2zpI2GA+zY9kI2pO1uEsXfjbF5PJSaV7IOYQuTxmI7UIeCXmLqDaszGWBmw47Glj+ztPoBaNikXY++2dHMi5mHs3QnMhtnV3W7py979Ta8/Oeh3nplrlmUdXL5e7N0IQByJJOMLevMwL6zvSvdaBkkr/Wsu98dvMQ+bazD5jn8tcpc29nXxKf/xXEwKz2e5UCUomXwRU+z3LcxDdjJwM/CniZ6pb8Qz0PO1G9yYCMF4zjfGiaex4Fng1lvH37l/wCsFIYY4EsJwodpf6cEIMLwn3WsZJEOxd13Ft9dgXtqfKvdUNPR18X2bHsjBCFh8HvtqJL+CkRhfg1E6mopRAFz32NJH4uowrpZNcmMEQibTv73rywZ6gdv0+pO745lXGP6II5FEfEHvPEzx0MI0LyVetmP0n/vqDtmJKTLegenk2IrZ8dhZ5C6ti3eyU/7jUzCa1G9PYK39EcSsbzTwZUxqUSHQNNEz9WA8A8VqG94O/ImhdcLcC1xz6/g7E+5+J1xazJ4/S/9pU/IciemFV4kjISSdan/lLExdxHBTaRrI3gUwEZbXMDvyXfZud7mn4nS8k9236YFJwH+R/M3FLns3BuNQPA0UAS2PLX1kXzwDqWWTFCaS8VeGZu8OAgv0+pOSCnsJITUSScIX9C7HFOskutuRTpqAVcDDvZw7Aiwscpc2J2uyiZ6pVaf8x9+J2cX6IabpTTJwY7paRoFvYyTlmoHlCYy1AFMr8QnAj/n/MyWO+09ipOy+Lk6EIAgjiWp/5SeAbzI8G8+1YdSD1vRy7jhwTbmnYkhtoLvz2NJHTgL33LfpgXuA/8ZIfieD7vbuP4H3Y6ICn0lgrLmYOr9PYhynh4DL4ri/GrPp9k1xIi49xJFIHmMZnk4EmILk79B7x8fPJdOJ6GKiZ6oGfnfKf/zvwNcxBczJwsI8ZK/FGI24oya3jr/zNcyDFYDnaze8glFvGkx/jNcwKU0XKVoIwuCQYmshoyljeDoRALdiXrxDnO/a3MUXk+lEdOexpY+svW/TA9swanj/ksShu+zdNZj+DbXxDqDXn9wFfKDre7Vs0jaMvZs8iNt3Arfo9SeT/p4gDA+GhWTZMOHWdC9giJRhogNd+DD5oLaqKkz0TK3BaFN/ABM96M4jGOWrzwD/g9ltiZc8TB+PIXHr+DsPYXZo/gETbeiPn4kTISSMAqVU0j4EwQaGu72bgGkI2kULptbjCTsnfWzpI7XAv2FUj3w9Tq/B2LsHMfbubAJT5GBqMoaEXn/yCDAdE+WoGuDyn4sTcWkjNRJJwBf0TsBIgA7nJjyfwezQPATsA+62IxLRF6f8xxXwDkwq0ZswcnrXxyIX3a8rxey8zMdoWV8fu34hvXfM3D7RMzWpObzP124oBf4GzOnjkjffOv7OjX2cE4R+mX31LP3kpj8mbbxpBTOlRkJIGtX+yjKMel1fNQbDgS9gnIevYIqUl5V7Knypmvy+TQ8oTIflTwC3A68D1zy29BHd47oSjL27GqPAtBB4c+xzWS9D73ps6SPzk7lWtWxSMabesK9xl+n1Jzckc05heCGORJz4gt6sIndpwBf0lgKzMJrRDwB3pndlQ+ZJTE2AAiJF7tK0dHQ85T8+A/NQ/TnwqS4Z2UHcNx/TTOcGoKLbqbNA+UTP1FAy1xlTdPoJ8I/dDmtMWtNdt46/sz6Z8wmXDrOvnqX/vGlt0sa7rGCGOBJCQlT7K7PKPRWBan9lCUYdyAI+jXkJHs78lfPFz5FyT0Va7N19mx6YjkkN+g3wb48tfWRQ9u6+TQ/Mwbx33IBRauqiCRj72NJHklqXp5ZNcmHqO3r2CtkBvFWvP3kmmfMJwwtxJOLEF/R+ArMTfRMwI83LSRYngWuL3KUZ8TA45T9+O7A/lvYU771lwP8B/wqcAcITPVPDSV4iAM/XbrAwTXhGYZyfR2IpUIKQMLOvnqX/sil5GRZTC64QR0JIiGp/5ccxO+LXY5SORgI1wKJyT0XctQR2cN+mB24Fjj229JETCdxbAvwe+CimNiLc1dMi2ahlk7r6hYwlZu/0+pNxScwKIxNxJAaBL+i1MLvNt2A6Hz+U3hUlne8WuUv/I92L6M4p//F7gHETPVO/n+619MfztRvUQJ2rBSEexJEQ0kmswVyXvbseo0Y4kvhBuafik+leRHfu2/TA24Epjy19pDclqYxBLZukBupcLVx6SLH1APiC3lswreT/CVOINTG9K0oKUWA3Ju/xeUwn6EwjDHw9VjuRsYgTISQbRfIKraXYWoiHan/lUkzk4QMYOc8paV1QcogCezD27kWSUIxsA0HgG/dteiCj38nEiRB6Q+RfB2YXJs/e2e37JzDqCHMxXY+HE1GMVnYRRsr020Xu0ra0rqh3JgJf6VlsLQiXAkrkX4X08DrQwHlZ1H3AWoyQyGwGJ3+dSUSBSkxj0vHAd8s9FS3pXVKvTAS++tjSR9JSqyEIQ0EciYG5jAv/P63GaDZbGM3mKPZEduwa18I0sekiU9WFKjE61oIgCEJqmMqFvRW+CWQxvO1d98ZqmWrvTgG/TPciBCERxJEYmH/t8X12t69zMA9AO2jH5Kna3eRuv83jJ8REz9R16V6DIKQLiUgIaaJno7ScHl+LvbOBx5Y+IvKpwrBFHImBOT7AebtyGqPY3zk0ApRiVCwEQcgQpLZBSBOVA5wfzvYOoBjIxFReQRi2ZHRhT4YwNg1znsboM4MpOraLJuDXvqA3y8Y5BEEQhOFBb03O7OYs8GrsazvtnRf4bbW/MnvAKwVBGDTiSAxMxcCXJJ1CjCa0F3jBpjmewPTDuKvIXRqwaQ5BEBJAJfE/QYiDdNi7fKAe41D8zaY5nsI0kL2j3FPRadMcgnBJIqlNfeALehUwAdO+PtU4gdHA14FvJ2G8IKZAvDvPFblLTydhbEEQkkiX/KsgpIpqf6UCxgHL0jC9CxiD6VfxnSSM16u9K/dU1CVhbEEQeiCORC/4gt7pwIeBt2Bk71JJBPMQPAq8O0ljujG7PfmcL55zJGlsQRAEYZhS7a+chrF3twN5KZ4+gnkPOQa8i+RkSbgxEQ4P5+23vOsIgk3IP64e+ILefwVWYgq/xgxhKA1x5xXUYoqfW4EWYCEX76wkigd4GtNsaALwaV/Qez2wGXi8yF0aStI8giAMEUlJElJBtb/yn4Avkh57dxpT/NwKNAKLSa69exaYgbF3n6z2Vy4kZu/KPRXBJM0jCJc8UiNxMfdi+iwM5aEKcASju90bvTVZi2KiEL8EHgXuAH7W7fxhYCi1DB7gnRiZvd9ifsYPAFniRAhCpqGS+DHATEpVKaX2KqV2KaVeix0rVko9p5Q6Evs8Ksk/oJAZvJv02bsjwK+Ah4E7gZ/0GG8otQy5wDtiY/wG0x/j/YBHnAhBSC4SkbiYU0kapxg4w8XFaxFMEbUTOBS7rgzwA9djIgZZwCMY6dlZmDSkgtjxoTIf6MoVPQ18PwljCoIwvLlFa+3t9v1ngb9prb+llPps7PuV6VmaYCPVSRpnTGys6T2Od9k7F3AQKMLUYvgxEYgrMb2Z/gt4AyMA4sAIjiRDXWkexg6DSXf6bhLGFAShG+JIdMMX9OZhHm5D4QzGOSjGPEB74sDUK1xb5C7tiM2rityl2hf0FgL3A58HPo7p7/BOzI5RMhu0FWAiE3VF7lK7GgwJgpAgGZDY9Hbg5tjXvwBeRByJEUW1vzIXs3k1FM5i7EkRJjW3Jw5M2tI15Z6K9ti8qtxToav9lQXApzGpVR/DbOK9BxiPSUtKFoUYx6W+3FMRSeK4giAgqU3n8AW9ucAWzA5JIpwAVmAezH8EfJiX9aPA7tg1+4AvAW/rciIAitylOva5uchd+mXgFkxh9EcwD+cg54vGtnNh1CSR5jpXY1Kn7k7gXkEQhhelSqnXun18rMd5DTyrlNrR7VyZ1vo0QOzzUFNfhAwi1kvh75gIQCKcAj6DsXe/w9i7TkzR9M7YNfuBhzB25py9K/dU6NjnlnJPxVeBpRj79jGMHQ1w3t69BlR1mzcRe7cAkzqVDkUqQRjxSEQC8AW9n8fs/Cf6UAX4epG79Kex8Z4AHsTkgTZhHIFxwOkup2EAtmBCsLrIXRr1Bb17MSlIE4DLgPJu157BRCwGy38DXyhylzbGcY8gCCkkyfKvXq31Nf2cX6K1rlVKjQGeU0odSubkQmZR7a/8DHAPJs01Ub5V7qn4YWy8vwBfwKQxXWDvupyG/ij3VGyr9lc+CkTLPRXRan/lQeB7GHs3DZjc7fJ47d1Pgc+Xeyrq47hHEIQ4EEfC8C7MrsVQOFcLUeQuXdvL+d7Cvr0Scza+1O37Vl/Q+2lgJvAHYCOmQK0V+CdgFFACVAJT6DszYi3wCUlnEoRMJ3XJTVrr2tjns0qpPwGLgDql1Dit9Wml1DhMCoswMngH5nc8FKZ0fVHuqXiil/ODtnexMVZ1+9pf7a/8D+ByTHT/BUx/iRaMQEgRRt1wIHv3F+Dj5Z4KsXeCYCNK68FskI9cfEHv7cAzQxxmF7AgFS/osUZ5dI9s+ILecuBHmMKyrmhFBJOy0N1ZXFTkLn3V7jUKgpA4c6+eo5/Zsj5p443Lnbijr4iEUsoDWFrr1tjXzwFfBd4ENHQrti7WWn8maYsS0kK1v/IW4PkhDrMPmJuKF/RYozy6Rzaq/ZXjgR9iUnQnxg73Zu+WlHsqttq9RkG41LlkayR8QW+WL+j9BoMrYh6oI2ZNqnb5i9ylumd6VJG7tBpTpN19Z2YdJmLhj33fCbyeijUKgjA0Uif+Shnwd6XUbkz91Tqt9dPAt4A3K6WOAG+OfS8MU6r9lVnV/sqvMLhNs4Hs3elU7fKXeyp0z/Sock9FLfAAF8rKPg00c76GIgzIppkgpIBLKrWpazcfY1//F9MzYiAOYKTryvq5ZrYv6B1b5C490881tlLkLj3iC3rXAx+NHXJjlC/eFft+f5G7VBQrBCHjGaQLkAS01seBub0cb8BEJYRhStdufozHMWlBA3EA817Qn727stpfOaHcU1EzlPUNhXJPxbFqf+VfgX+PHcrGOBNdNv1AuadC+iMJQgq4pBwJ4FPAW4HRmDSgwTAOk4u5FRNK7dK2fgmzg/c2TGfotDkRcM5JasQUurkxknejMfJ7YKITgiAIwqXBv2E2kkoYfGF1l717BZjNefWkrbGPtwG/SqcTAeecpCaMwlMWpuHqFYi9E4SUMyIdCV/Q6wZuwki5Pl3kLj3sC3otTBfPG+Mc7gRGivUyzjsR24G3F7lLm3xB739hwqhpJZbu9Flf0LsJ+DZG9WkZpoj8N8AmX9BbUOQubUnfKgVBGAilkq7aJIxgqv2VLoxdmwU8W+6pOBR70X43cGucw53E2LvRnHcidgBvK/dUNMTUldL+xxlLd/pitb9yE6Z562OYCNo1GEGSv1X7KwvLPRXNaVymIFwSjLhia1/QOxFYg5FzBaOV/X5MDcF/xDHUaUyo9ABGMQLgKxhJ1/8tcpdWJmXBNtAthQuMfvazRe7StDs7giAMzLwFc/WzWzYkbbyynAl9FlsLw5tqf+UETFforpSelzFN3T6J6fMwWE5jUmF3A4/Gjn0D0//h9+WeiiNJWbAN9EjheguwUdKaBCF1jChHwhf0vh2jXjSux6l6TGQhXmO6DlgObMakDE0dZB8IQRCEhBBHQhgM1f7KZZg+CT3tXRNwGLg2ziGfw9TYbcEUMk8W6VRBEAZiRKQ2+YLeRcANwCpMWLYnpZhQbTwcw+hYa8ALnBUnQhCEVKDSnz0iZCjV/soFmG7QD2Fq4XpSRPxOxHFMLyQH0AA0iBMhCMJgGPaOhC/ovQF4kfNFVr2RiFW+DBMydsTGfzqBMQRBEOJGHAmhN6r9lddhIuSufi5L5I9nKqbOwIHpMzHUXhOCIFwiDGtHIlYLcB99OxFdCkaJ0Ab8JyYa8c0id+lA2tqCIAiCYAuxWoBP0bcTMRR758fYuzrgW+WeCrF3giAMipHQkG5yH8dXADkY2btdCYz7oyJ3aX2sAZw8VAVBEIR005e9+xzG3s0DXktg3J+UeyrOxBrAib0TBGHQDOuIRJG7VPuC3h3Aoh6nGoEfx7pN7/IFvdcCX42d+yRGc7o36jBSd7XAXhuWLAiCMCAi/yr0pNxToav9la8BS3qcagZ+FKtp2F3tr7ye8/buE/ReNwhwlvP2blfyVywIwqXAsHYkYuzu5VgxsJBYnmeRuzQIfBbAF/Q+jlG5eByTF9pFNaawegkmdNzkC3pdRe5SkZETBEEQMoE9vRwrBK4DngGISZ9+DqDaX/k4MBZj76Z1u6cGiADXY+ydr9pfmVXuqQjYt3RBEEYiw1b+NVYfcRnQm771aeCKIndpn90tfUHvWGAbMKWPSwLAgiJ36f4hLlUQBGHQzFswV/9t67NJG680e6zIvw5zYvURk4CqXk6fBS7vr/latb9yDKYz9WV9XBIGFpR7KnpzVARBEPpk2NZIxKRYqzA62mAaxf0F09V5Xn9OROz+M8AX+rkkC/jQ0FcqCIIgCIkT6+RcDfx37JAG/oppljp3oA7O5Z6Ks8Si8n3gBD489JUKgnCpMaxTm4rcpWFf0PsFTPOdXxe5S2viHOI5TF1EWS/nTgBrh7hEQRCEOFEi/ypcRLmnIlLtr/wipufD78o9FSfjHOIFTErThF7OnQL+MMQlCoJwCTJsIxJdFLlLzxa5S7+TgBNBkbu0nr77Q3ymyF366tBWJwiCkAgqiR/CSKHcU9FQ7qn4TgJOBOWeigZgfR+nP1fuqdg2tNUJgnApMqwjEkliTrevX8EUqRVh6icEQRAEYaTQ3d7tAD4DFADb07McQRCGOylxJHxBrwU4MlQB6UuYXFOAHxa5S19I52IEQbi0kTjC8KbaX2kBjph6UqbxJaCrkv9H5Z4K6WAtCMKQsD21yRf0Xo6Rn3ubL+idM9D1aeBvwL1AJ/DHNK9FEAQBpVTSPoTUUe2vvBwjL353tb9ybrrX0wubgHdiumBLTYQgCEPGVkfCF/S6MH0ZlmN2/YO+oDfbzjnjpchd2gk8AUwqcpe2p3s9giAIwvCj2l/pwvRl+DTwFBCs9ldmlL0r91QEgT8DE8s9FS3pXo8gCMMfu1ObIphi5r8Ab8M8XDOu4U2sA3Z9utchCIJgkEjCMCSCaQr3FPAOzOZZxtm7mJTs2XSvQxCEkYGtEYnYC/oZIBfT7+GKWP8HQRAEoQ9Es2n4Ue6p6LJ32cCPgatiL+2CIAgjFlsjEr6gNxezSxMAFgMH7ZxPEARBENJBtb+yy96FMCm9Yu8EQRjx2OZI+IJeBYSBRcDJInfpAbvmEgRBGFlILGE4Ue2v7LJ3C4Az5Z4KsXeCIFwS2BmRsIBwkbv07zbOIQiCMMIQtaVhiAWEpambIAiXGrY5EkXu0ohdYwuCIAhCplDuqRB7JwjCJYntfSQEQRAEQRAEQRh5pKSztSAIgjA4jNqSpDYJgiAImY9EJARBEARBEARBiBuJSAiCIGQcEpEQBEEQMh9xJARBEDIMcSMEQRCE4YCkNgmCIAiCIAiCEDcSkRAEQcgwpI+EIAiCMByQiIQgCIIgCIIgCHEjEQlBEISMQiFVEoIgCMJwQBwJQRCEDEPcCEEQBGE4IKlNgiAIgiAIgiDEjUQkBEEQMg6JSQiCIAiZjzgSgiAImYQS1SZBEARheCCpTYIgCIIgCIIgxI04EoIgCJcwSqm3KKXeUEodVUp9Nt3rEQRBEIYPktokCIKQQRjx19SkNimlHMAPgDcD1cCrSqm/aK0PpGQBgiAIwrBGIhKCIAiXLouAo1rr41rrIPBb4O1pXpMgCIIwTJCIhCAIQgbx+o6dz+Q4PaVJHDJbKfVat+9/rLX+cezrCcCpbueqgWuTOLcgCIIwghFHQhAEIYPQWr8lhdP1lkOlUzi/IAiCMIyR1CZBEIRLl2pgYrfvy4HaNK1FEARBGGaIIyEIgnDp8iowXSlVoZRyA+8D/pLmNQmCIAjDBEltEgRBuETRWoeVUp8EngEcwONa6/1pXpYgCIIwTFBaSzqsIAiCIAiCIAjxIalNgiAIgiAIgiDEjTgSgiAIgiAIgiDEjTgSgiAIgiAIgiDEjTgSgiAIgiAIgiDEjTgSgiAIgiAIgiDEjTgSgiAIgiAIgiDEjTgSgiAIgiAIgiDEzf8PeS6YWrOBntoAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 864x864 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "year='20'\n",
    "fig, ax = plt.subplots(2, 2, figsize=(12, 12))\n",
    "\n",
    "minmax = 420 \n",
    "\n",
    "p0 = df.plot(ax=ax[0, 0], column='Gravity '+year, legend=True, vmin=0, vmax=minmax, cmap='Greens')\n",
    "p1 = df.plot(ax=ax[1, 0], column='Retail '+year, legend=True, vmin=0, vmax=minmax, cmap='Greens')\n",
    "p2 = df.plot(ax=ax[0, 1], column='Radial ' +year, legend=False, vmin=0, vmax=minmax, cmap='Greens')\n",
    "p3 = df.plot(ax=ax[1, 1], column='Target '+year, legend=False, vmin=0, vmax=minmax, cmap='Greens')\n",
    "\n",
    "ax[0,0].title.set_text('Gravity 20'+year)\n",
    "ax[1,0].title.set_text('Retail'+year)\n",
    "ax[0,1].title.set_text('Radiation 20'+year)\n",
    "ax[1,1].title.set_text('Data 20'+year)\n",
    "\n",
    "ax[0, 0].set_axis_off()\n",
    "ax[1, 0].set_axis_off()\n",
    "ax[0, 1].set_axis_off()\n",
    "ax[1, 1].set_axis_off()\n",
    "\n",
    "fig.tight_layout()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x864 with 12 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(3, 2, figsize=(12, 12))\n",
    "\n",
    "minmax = 370\n",
    "\n",
    "p0 = df.plot(ax=ax[0, 0], column='Diff Gravity 19', legend=True, vmin=-minmax, vmax=minmax, cmap='coolwarm')\n",
    "p1 = df.plot(ax=ax[1, 0], column='Diff Radial 19', legend=True, vmin=-minmax, vmax=minmax, cmap='coolwarm')\n",
    "p2 = df.plot(ax=ax[2, 0], column='Diff Retail 19', legend=True, vmin=-minmax, vmax=minmax, cmap='coolwarm')\n",
    "\n",
    "p3 = df.plot(ax=ax[0, 1], column='Diff Gravity 20', legend=True, vmin=-minmax, vmax=minmax, cmap='coolwarm')\n",
    "p4 = df.plot(ax=ax[1, 1], column='Diff Radial 20', legend=True, vmin=-minmax, vmax=minmax, cmap='coolwarm')\n",
    "p5 = df.plot(ax=ax[2, 1], column='Diff Retail 20', legend=True, vmin=-minmax, vmax=minmax, cmap='coolwarm')\n",
    "\n",
    "ax[0,0].title.set_text('Gravity 2019')\n",
    "ax[1,0].title.set_text('Radial 2019')\n",
    "ax[2,0].title.set_text('Retail 2019')\n",
    "ax[0,1].title.set_text('Gravity 2020')\n",
    "ax[1,1].title.set_text('Radial 2020')\n",
    "ax[2,1].title.set_text('Retail 2020')\n",
    "\n",
    "ax[0, 0].set_axis_off()\n",
    "ax[1, 0].set_axis_off()\n",
    "ax[2, 0].set_axis_off()\n",
    "ax[0, 1].set_axis_off()\n",
    "ax[1, 1].set_axis_off()\n",
    "ax[2, 1].set_axis_off()\n",
    "\n",
    "fig.tight_layout()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "work",
   "language": "python",
   "name": "work"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  },
  "vscode": {
   "interpreter": {
    "hash": "31f2aee4e71d21fbe5cf8b01ff0e069b9275f58929596ceb00d14d90e3e16cd6"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

